Upper critical dimension of the 3-state Potts model

We consider the 3-state Potts model in $d\geq2$ dimensions. For $d$ less than the upper critical dimension $d_\text{crit}$, the model has a critical and a tricritical fixed point. In $d=2$, these fixed points are described by minimal models, and so are exactly solvable. For $d>2$, however, strong coupling makes them difficult to study and there is no consensus on the value of $d_\text{crit}$. We use the numerical conformal bootstrap to compute critical exponents of both the critical and tricritical fixed points for general $d$. In $d=2$ our results match the expected values, and as we increase $d$ we find that the critical exponents of each fixed point get closer until they merge near $d_\text{crit}\lesssim 2.5$.

==> crossing_equations.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 11.1' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    142899,       3492]
NotebookOptionsPosition[    141841,       3458]
NotebookOutlinePosition[    142183,       3473]
CellTagsIndexPosition[    142140,       3470]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell["crossing equations", "Section",
 CellChangeTimes->{{3.7848264070022154`*^9, 3.7848264163602*^9}, {
  3.8542045254751883`*^9, 3.854204528641073*^9}, {3.8542050936914186`*^9, 
  3.854205098261383*^9}, {3.854205171850665*^9, 3.8542051729157743`*^9}, {
  3.854727884289842*^9, 3.8547278959549026`*^9}, {3.8547300669009247`*^9, 
  3.8547300701523066`*^9}, {3.874861040970809*^9, 
  3.874861044303214*^9}},ExpressionUUID->"69b18763-decc-4848-84f0-\
6b093fa25c87"],

Cell["The equations are generated using autoboot.", "Text",
 CellChangeTimes->{{3.8748611309324207`*^9, 
  3.874861154252597*^9}},ExpressionUUID->"46dcccaa-9a78-47ff-9a77-\
9246907ef645"],

Cell[CellGroupData[{

Cell["correlators of \[Sigma], \[Sigma]\[CloseCurlyQuote]", "Subsection",
 CellChangeTimes->{{3.7848264070022154`*^9, 3.7848264163602*^9}, {
  3.8542045254751883`*^9, 3.854204528641073*^9}, {3.8542050936914186`*^9, 
  3.854205098261383*^9}, {3.874861063232909*^9, 
  3.874861089884343*^9}},ExpressionUUID->"112013f0-d890-4bcf-bd6f-\
13de13af4d51"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"format", "[", 
  RowBox[{"eq", "=", 
   RowBox[{"bootAll", "[", "]"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.854204514361394*^9, 3.8542045153751836`*^9}, {
   3.854205027346464*^9, 3.8542050285409713`*^9}, 3.85420549468511*^9, 
   3.874861018727995*^9},ExpressionUUID->"0acba6a1-5591-4c0e-9144-\
bb08ef345ad8"],

Cell[BoxData[
 RowBox[{"eqn", "[", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{
     TemplateBox[{"H","0",RowBox[{"{", 
         RowBox[{"sig", ",", "sig", ",", "sig", ",", "sig"}], "}"}]},
      "Subsuperscript"], "-", 
     RowBox[{
      FractionBox["1", "2"], " ", 
      SubsuperscriptBox["\[Beta]", 
       RowBox[{"sig", ",", "sig", ",", "sig", ",", "1"}], "2"], " ", 
      TemplateBox[{"H","sig",RowBox[{"{", 
          RowBox[{"sig", ",", "sig", ",", "sig", ",", "sig"}], "}"}]},
       "Subsuperscript"]}], "-", 
     RowBox[{
      FractionBox["1", "2"], " ", 
      SubsuperscriptBox["\[Beta]", 
       RowBox[{"sig", ",", "sig", ",", "sig2", ",", "1"}], "2"], " ", 
      TemplateBox[{"H","sig2",RowBox[{"{", 
          RowBox[{"sig", ",", "sig", ",", "sig", ",", "sig"}], "}"}]},
       "Subsuperscript"]}], "+", 
     RowBox[{
      FractionBox["1", "2"], " ", 
      RowBox[{
       UnderscriptBox["\<\"\[CapitalSigma]\"\>", 
        RowBox[{"op", "\[Element]", 
         SuperscriptBox[
          RowBox[{"rep", "[", "2", "]"}], "-"]}]], "[", 
       RowBox[{
        SubsuperscriptBox["\[Beta]", 
         RowBox[{"sig", ",", "sig", ",", "op", ",", "1"}], "2"], " ", 
        TemplateBox[{"H",RowBox[{"{", 
            RowBox[{"sig", ",", "sig", ",", "sig", ",", "sig"}], "}"}]},
         "Superscript"]}], "]"}]}], "+", 
     RowBox[{
      FractionBox["1", "2"], " ", 
      RowBox[{
       UnderscriptBox["\<\"\[CapitalSigma]\"\>", 
        RowBox[{"op", "\[Element]", 
         SuperscriptBox[
          RowBox[{"rep", "[", "1", "]"}], "+"]}]], "[", 
       RowBox[{
        SubsuperscriptBox["\[Beta]", 
         RowBox[{"sig", ",", "sig", ",", "op", ",", "1"}], "2"], " ", 
        TemplateBox[{"H",RowBox[{"{", 
            RowBox[{"sig", ",", "sig", ",", "sig", ",", "sig"}], "}"}]},
         "Superscript"]}], "]"}]}], "-", 
     RowBox[{
      FractionBox["1", "2"], " ", 
      RowBox[{
       UnderscriptBox["\<\"\[CapitalSigma]\"\>", 
        RowBox[{"op", "\[Element]", 
         SuperscriptBox[
          RowBox[{"rep", "[", "3", "]"}], "+"]}]], "[", 
       RowBox[{
        SubsuperscriptBox["\[Beta]", 
         RowBox[{"sig", ",", "sig", ",", "op", ",", "1"}], "2"], " ", 
        TemplateBox[{"H",RowBox[{"{", 
            RowBox[{"sig", ",", "sig", ",", "sig", ",", "sig"}], "}"}]},
         "Superscript"]}], "]"}]}]}], ",", 
    RowBox[{
     RowBox[{"-", 
      RowBox[{
       UnderscriptBox["\<\"\[CapitalSigma]\"\>", 
        RowBox[{"op", "\[Element]", 
         SuperscriptBox[
          RowBox[{"rep", "[", "2", "]"}], "-"]}]], "[", 
       RowBox[{
        SubscriptBox["\[Beta]", 
         RowBox[{"sig", ",", "sig", ",", "op", ",", "1"}]], " ", 
        SubscriptBox["\[Beta]", 
         RowBox[{"sig", ",", "sig2", ",", "op", ",", "1"}]], " ", 
        TemplateBox[{"F",RowBox[{"{", 
            RowBox[{"sig", ",", "sig", ",", "sig", ",", "sig2"}], "}"}]},
         "Superscript"]}], "]"}]}], "+", 
     RowBox[{
      UnderscriptBox["\<\"\[CapitalSigma]\"\>", 
       RowBox[{"op", "\[Element]", 
        SuperscriptBox[
         RowBox[{"rep", "[", "1", "]"}], "+"]}]], "[", 
      RowBox[{
       SubscriptBox["\[Beta]", 
        RowBox[{"sig", ",", "sig", ",", "op", ",", "1"}]], " ", 
       SubscriptBox["\[Beta]", 
        RowBox[{"sig", ",", "sig2", ",", "op", ",", "1"}]], " ", 
       TemplateBox[{"F",RowBox[{"{", 
           RowBox[{"sig", ",", "sig", ",", "sig", ",", "sig2"}], "}"}]},
        "Superscript"]}], "]"}]}], ",", 
    RowBox[{
     RowBox[{
      SubscriptBox["\[Beta]", 
       RowBox[{"sig", ",", "sig", ",", "sig", ",", "1"}]], " ", 
      SubscriptBox["\[Beta]", 
       RowBox[{"sig", ",", "sig", ",", "sig2", ",", "1"}]], " ", 
      TemplateBox[{"F","sig",RowBox[{"{", 
          RowBox[{"sig", ",", "sig", ",", "sig", ",", "sig2"}], "}"}]},
       "Subsuperscript"]}], "+", 
     RowBox[{
      SubscriptBox["\[Beta]", 
       RowBox[{"sig", ",", "sig", ",", "sig2", ",", "1"}]], " ", 
      SubscriptBox["\[Beta]", 
       RowBox[{"sig", ",", "sig2", ",", "sig2", ",", "1"}]], " ", 
      TemplateBox[{"F","sig2",RowBox[{"{", 
          RowBox[{"sig", ",", "sig", ",", "sig", ",", "sig2"}], "}"}]},
       "Subsuperscript"]}], "+", 
     RowBox[{"2", " ", 
      RowBox[{
       UnderscriptBox["\<\"\[CapitalSigma]\"\>", 
        RowBox[{"op", "\[Element]", 
         SuperscriptBox[
          RowBox[{"rep", "[", "2", "]"}], "-"]}]], "[", 
       RowBox[{
        SubscriptBox["\[Beta]", 
         RowBox[{"sig", ",", "sig", ",", "op", ",", "1"}]], " ", 
        SubscriptBox["\[Beta]", 
         RowBox[{"sig", ",", "sig2", ",", "op", ",", "1"}]], " ", 
        TemplateBox[{"F",RowBox[{"{", 
            RowBox[{"sig", ",", "sig", ",", "sig", ",", "sig2"}], "}"}]},
         "Superscript"]}], "]"}]}], "+", 
     RowBox[{
      UnderscriptBox["\<\"\[CapitalSigma]\"\>", 
       RowBox[{"op", "\[Element]", 
        SuperscriptBox[
         RowBox[{"rep", "[", "3", "]"}], "+"]}]], "[", 
      RowBox[{
       SubscriptBox["\[Beta]", 
        RowBox[{"sig", ",", "sig", ",", "op", ",", "1"}]], " ", 
       SubscriptBox["\[Beta]", 
        RowBox[{"sig", ",", "sig2", ",", "op", ",", "1"}]], " ", 
       TemplateBox[{"F",RowBox[{"{", 
           RowBox[{"sig", ",", "sig", ",", "sig", ",", "sig2"}], "}"}]},
        "Superscript"]}], "]"}]}], ",", 
    RowBox[{
     RowBox[{
      SubsuperscriptBox["\[Beta]", 
       RowBox[{"sig", ",", "sig", ",", "sig2", ",", "1"}], "2"], " ", 
      TemplateBox[{"H","sig",RowBox[{"{", 
          RowBox[{"sig", ",", "sig2", ",", "sig", ",", "sig2"}], "}"}]},
       "Subsuperscript"]}], "+", 
     RowBox[{
      SubsuperscriptBox["\[Beta]", 
       RowBox[{"sig", ",", "sig2", ",", "sig2", ",", "1"}], "2"], " ", 
      TemplateBox[{"H","sig2",RowBox[{"{", 
          RowBox[{"sig", ",", "sig2", ",", "sig", ",", "sig2"}], "}"}]},
       "Subsuperscript"]}], "-", 
     RowBox[{
      UnderscriptBox["\<\"\[CapitalSigma]\"\>", 
       RowBox[{"op", "\[Element]", 
        SuperscriptBox[
         RowBox[{"rep", "[", "1", "]"}], "-"]}]], "[", 
      RowBox[{
       SubsuperscriptBox["\[Beta]", 
        RowBox[{"sig", ",", "sig2", ",", "op", ",", "1"}], "2"], " ", 
       TemplateBox[{"H",RowBox[{"{", 
           RowBox[{"sig", ",", "sig2", ",", "sig", ",", "sig2"}], "}"}]},
        "Superscript"]}], "]"}], "-", 
     RowBox[{
      UnderscriptBox["\<\"\[CapitalSigma]\"\>", 
       RowBox[{"op", "\[Element]", 
        SuperscriptBox[
         RowBox[{"rep", "[", "2", "]"}], "-"]}]], "[", 
      RowBox[{
       SubsuperscriptBox["\[Beta]", 
        RowBox[{"sig", ",", "sig2", ",", "op", ",", "1"}], "2"], " ", 
       TemplateBox[{"H",RowBox[{"{", 
           RowBox[{"sig", ",", "sig2", ",", "sig", ",", "sig2"}], "}"}]},
        "Superscript"]}], "]"}], "+", 
     RowBox[{
      UnderscriptBox["\<\"\[CapitalSigma]\"\>", 
       RowBox[{"op", "\[Element]", 
        SuperscriptBox[
         RowBox[{"rep", "[", "3", "]"}], "-"]}]], "[", 
      RowBox[{
       SubsuperscriptBox["\[Beta]", 
        RowBox[{"sig", ",", "sig2", ",", "op", ",", "1"}], "2"], " ", 
       TemplateBox[{"H",RowBox[{"{", 
           RowBox[{"sig", ",", "sig2", ",", "sig", ",", "sig2"}], "}"}]},
        "Superscript"]}], "]"}], "-", 
     RowBox[{
      UnderscriptBox["\<\"\[CapitalSigma]\"\>", 
       RowBox[{"op", "\[Element]", 
        SuperscriptBox[
         RowBox[{"rep", "[", "1", "]"}], "+"]}]], "[", 
      RowBox[{
       SubsuperscriptBox["\[Beta]", 
        RowBox[{"sig", ",", "sig2", ",", "op", ",", "1"}], "2"], " ", 
       TemplateBox[{"H",RowBox[{"{", 
           RowBox[{"sig", ",", "sig2", ",", "sig", ",", "sig2"}], "}"}]},
        "Superscript"]}], "]"}], "-", 
     RowBox[{
      UnderscriptBox["\<\"\[CapitalSigma]\"\>", 
       RowBox[{"op", "\[Element]", 
        SuperscriptBox[
         RowBox[{"rep", "[", "2", "]"}], "+"]}]], "[", 
      RowBox[{
       SubsuperscriptBox["\[Beta]", 
        RowBox[{"sig", ",", "sig2", ",", "op", ",", "1"}], "2"], " ", 
       TemplateBox[{"H",RowBox[{"{", 
           RowBox[{"sig", ",", "sig2", ",", "sig", ",", "sig2"}], "}"}]},
        "Superscript"]}], "]"}], "+", 
     RowBox[{
      UnderscriptBox["\<\"\[CapitalSigma]\"\>", 
       RowBox[{"op", "\[Element]", 
        SuperscriptBox[
         RowBox[{"rep", "[", "3", "]"}], "+"]}]], "[", 
      RowBox[{
       SubsuperscriptBox["\[Beta]", 
        RowBox[{"sig", ",", "sig2", ",", "op", ",", "1"}], "2"], " ", 
       TemplateBox[{"H",RowBox[{"{", 
           RowBox[{"sig", ",", "sig2", ",", "sig", ",", "sig2"}], "}"}]},
        "Superscript"]}], "]"}]}], ",", 
    RowBox[{
     RowBox[{
      SubscriptBox["\[Beta]", 
       RowBox[{"sig", ",", "sig", ",", "sig", ",", "1"}]], " ", 
      SubscriptBox["\[Beta]", 
       RowBox[{"sig", ",", "sig", ",", "sig2", ",", "1"}]], " ", 
      TemplateBox[{"H","sig",RowBox[{"{", 
          RowBox[{"sig", ",", "sig", ",", "sig", ",", "sig2"}], "}"}]},
       "Subsuperscript"]}], "+", 
     RowBox[{
      SubscriptBox["\[Beta]", 
       RowBox[{"sig", ",", "sig", ",", "sig2", ",", "1"}]], " ", 
      SubscriptBox["\[Beta]", 
       RowBox[{"sig", ",", "sig2", ",", "sig2", ",", "1"}]], " ", 
      TemplateBox[{"H","sig2",RowBox[{"{", 
          RowBox[{"sig", ",", "sig", ",", "sig", ",", "sig2"}], "}"}]},
       "Subsuperscript"]}], "-", 
     RowBox[{
      UnderscriptBox["\<\"\[CapitalSigma]\"\>", 
       RowBox[{"op", "\[Element]", 
        SuperscriptBox[
         RowBox[{"rep", "[", "2", "]"}], "-"]}]], "[", 
      RowBox[{
       SubscriptBox["\[Beta]", 
        RowBox[{"sig", ",", "sig", ",", "op", ",", "1"}]], " ", 
       SubscriptBox["\[Beta]", 
        RowBox[{"sig", ",", "sig2", ",", "op", ",", "1"}]], " ", 
       TemplateBox[{"H",RowBox[{"{", 
           RowBox[{"sig", ",", "sig", ",", "sig", ",", "sig2"}], "}"}]},
        "Superscript"]}], "]"}], "-", 
     RowBox[{
      UnderscriptBox["\<\"\[CapitalSigma]\"\>", 
       RowBox[{"op", "\[Element]", 
        SuperscriptBox[
         RowBox[{"rep", "[", "1", "]"}], "+"]}]], "[", 
      RowBox[{
       SubscriptBox["\[Beta]", 
        RowBox[{"sig", ",", "sig", ",", "op", ",", "1"}]], " ", 
       SubscriptBox["\[Beta]", 
        RowBox[{"sig", ",", "sig2", ",", "op", ",", "1"}]], " ", 
       TemplateBox[{"H",RowBox[{"{", 
           RowBox[{"sig", ",", "sig", ",", "sig", ",", "sig2"}], "}"}]},
        "Superscript"]}], "]"}], "+", 
     RowBox[{
      UnderscriptBox["\<\"\[CapitalSigma]\"\>", 
       RowBox[{"op", "\[Element]", 
        SuperscriptBox[
         RowBox[{"rep", "[", "3", "]"}], "+"]}]], "[", 
      RowBox[{
       SubscriptBox["\[Beta]", 
        RowBox[{"sig", ",", "sig", ",", "op", ",", "1"}]], " ", 
       SubscriptBox["\[Beta]", 
        RowBox[{"sig", ",", "sig2", ",", "op", ",", "1"}]], " ", 
       TemplateBox[{"H",RowBox[{"{", 
           RowBox[{"sig", ",", "sig", ",", "sig", ",", "sig2"}], "}"}]},
        "Superscript"]}], "]"}]}], ",", 
    RowBox[{
     RowBox[{"-", 
      RowBox[{
       UnderscriptBox["\<\"\[CapitalSigma]\"\>", 
        RowBox[{"op", "\[Element]", 
         SuperscriptBox[
          RowBox[{"rep", "[", "2", "]"}], "-"]}]], "[", 
       RowBox[{
        SubscriptBox["\[Beta]", 
         RowBox[{"sig", ",", "sig2", ",", "op", ",", "1"}]], " ", 
        SubscriptBox["\[Beta]", 
         RowBox[{"sig2", ",", "sig2", ",", "op", ",", "1"}]], " ", 
        TemplateBox[{"F",RowBox[{"{", 
            RowBox[{"sig", ",", "sig2", ",", "sig2", ",", "sig2"}], "}"}]},
         "Superscript"]}], "]"}]}], "+", 
     RowBox[{
      UnderscriptBox["\<\"\[CapitalSigma]\"\>", 
       RowBox[{"op", "\[Element]", 
        SuperscriptBox[
         RowBox[{"rep", "[", "1", "]"}], "+"]}]], "[", 
      RowBox[{
       SubscriptBox["\[Beta]", 
        RowBox[{"sig", ",", "sig2", ",", "op", ",", "1"}]], " ", 
       SubscriptBox["\[Beta]", 
        RowBox[{"sig2", ",", "sig2", ",", "op", ",", "1"}]], " ", 
       TemplateBox[{"F",RowBox[{"{", 
           RowBox[{"sig", ",", "sig2", ",", "sig2", ",", "sig2"}], "}"}]},
        "Superscript"]}], "]"}]}], ",", 
    RowBox[{
     RowBox[{
      SubscriptBox["\[Beta]", 
       RowBox[{"sig", ",", "sig", ",", "sig2", ",", "1"}]], " ", 
      SubscriptBox["\[Beta]", 
       RowBox[{"sig", ",", "sig2", ",", "sig2", ",", "1"}]], " ", 
      TemplateBox[{"F","sig",RowBox[{"{", 
          RowBox[{"sig", ",", "sig2", ",", "sig2", ",", "sig2"}], "}"}]},
       "Subsuperscript"]}], "+", 
     RowBox[{
      SubscriptBox["\[Beta]", 
       RowBox[{"sig", ",", "sig2", ",", "sig2", ",", "1"}]], " ", 
      SubscriptBox["\[Beta]", 
       RowBox[{"sig2", ",", "sig2", ",", "sig2", ",", "1"}]], " ", 
      TemplateBox[{"F","sig2",RowBox[{"{", 
          RowBox[{"sig", ",", "sig2", ",", "sig2", ",", "sig2"}], "}"}]},
       "Subsuperscript"]}], "+", 
     RowBox[{"2", " ", 
      RowBox[{
       UnderscriptBox["\<\"\[CapitalSigma]\"\>", 
        RowBox[{"op", "\[Element]", 
         SuperscriptBox[
          RowBox[{"rep", "[", "2", "]"}], "-"]}]], "[", 
       RowBox[{
        SubscriptBox["\[Beta]", 
         RowBox[{"sig", ",", "sig2", ",", "op", ",", "1"}]], " ", 
        SubscriptBox["\[Beta]", 
         RowBox[{"sig2", ",", "sig2", ",", "op", ",", "1"}]], " ", 
        TemplateBox[{"F",RowBox[{"{", 
            RowBox[{"sig", ",", "sig2", ",", "sig2", ",", "sig2"}], "}"}]},
         "Superscript"]}], "]"}]}], "+", 
     RowBox[{
      UnderscriptBox["\<\"\[CapitalSigma]\"\>", 
       RowBox[{"op", "\[Element]", 
        SuperscriptBox[
         RowBox[{"rep", "[", "3", "]"}], "+"]}]], "[", 
      RowBox[{
       SubscriptBox["\[Beta]", 
        RowBox[{"sig", ",", "sig2", ",", "op", ",", "1"}]], " ", 
       SubscriptBox["\[Beta]", 
        RowBox[{"sig2", ",", "sig2", ",", "op", ",", "1"}]], " ", 
       TemplateBox[{"F",RowBox[{"{", 
           RowBox[{"sig", ",", "sig2", ",", "sig2", ",", "sig2"}], "}"}]},
        "Superscript"]}], "]"}]}], ",", 
    RowBox[{
     RowBox[{
      UnderscriptBox["\<\"\[CapitalSigma]\"\>", 
       RowBox[{"op", "\[Element]", 
        SuperscriptBox[
         RowBox[{"rep", "[", "1", "]"}], "-"]}]], "[", 
      RowBox[{
       SubsuperscriptBox["\[Beta]", 
        RowBox[{"sig", ",", "sig2", ",", "op", ",", "1"}], "2"], " ", 
       TemplateBox[{"F",RowBox[{"{", 
           RowBox[{"sig", ",", "sig2", ",", "sig", ",", "sig2"}], "}"}]},
        "Superscript"]}], "]"}], "-", 
     RowBox[{
      UnderscriptBox["\<\"\[CapitalSigma]\"\>", 
       RowBox[{"op", "\[Element]", 
        SuperscriptBox[
         RowBox[{"rep", "[", "2", "]"}], "-"]}]], "[", 
      RowBox[{
       SubsuperscriptBox["\[Beta]", 
        RowBox[{"sig", ",", "sig2", ",", "op", ",", "1"}], "2"], " ", 
       TemplateBox[{"F",RowBox[{"{", 
           RowBox[{"sig", ",", "sig2", ",", "sig", ",", "sig2"}], "}"}]},
        "Superscript"]}], "]"}], "+", 
     RowBox[{
      UnderscriptBox["\<\"\[CapitalSigma]\"\>", 
       RowBox[{"op", "\[Element]", 
        SuperscriptBox[
         RowBox[{"rep", "[", "1", "]"}], "+"]}]], "[", 
      RowBox[{
       SubsuperscriptBox["\[Beta]", 
        RowBox[{"sig", ",", "sig2", ",", "op", ",", "1"}], "2"], " ", 
       TemplateBox[{"F",RowBox[{"{", 
           RowBox[{"sig", ",", "sig2", ",", "sig", ",", "sig2"}], "}"}]},
        "Superscript"]}], "]"}], "-", 
     RowBox[{
      UnderscriptBox["\<\"\[CapitalSigma]\"\>", 
       RowBox[{"op", "\[Element]", 
        SuperscriptBox[
         RowBox[{"rep", "[", "2", "]"}], "+"]}]], "[", 
      RowBox[{
       SubsuperscriptBox["\[Beta]", 
        RowBox[{"sig", ",", "sig2", ",", "op", ",", "1"}], "2"], " ", 
       TemplateBox[{"F",RowBox[{"{", 
           RowBox[{"sig", ",", "sig2", ",", "sig", ",", "sig2"}], "}"}]},
        "Superscript"]}], "]"}]}], ",", 
    RowBox[{
     RowBox[{
      SubsuperscriptBox["\[Beta]", 
       RowBox[{"sig", ",", "sig", ",", "sig2", ",", "1"}], "2"], " ", 
      TemplateBox[{"F","sig",RowBox[{"{", 
          RowBox[{"sig", ",", "sig2", ",", "sig", ",", "sig2"}], "}"}]},
       "Subsuperscript"]}], "+", 
     RowBox[{
      SubsuperscriptBox["\[Beta]", 
       RowBox[{"sig", ",", "sig2", ",", "sig2", ",", "1"}], "2"], " ", 
      TemplateBox[{"F","sig2",RowBox[{"{", 
          RowBox[{"sig", ",", "sig2", ",", "sig", ",", "sig2"}], "}"}]},
       "Subsuperscript"]}], "+", 
     RowBox[{"2", " ", 
      RowBox[{
       UnderscriptBox["\<\"\[CapitalSigma]\"\>", 
        RowBox[{"op", "\[Element]", 
         SuperscriptBox[
          RowBox[{"rep", "[", "2", "]"}], "-"]}]], "[", 
       RowBox[{
        SubsuperscriptBox["\[Beta]", 
         RowBox[{"sig", ",", "sig2", ",", "op", ",", "1"}], "2"], " ", 
        TemplateBox[{"F",RowBox[{"{", 
            RowBox[{"sig", ",", "sig2", ",", "sig", ",", "sig2"}], "}"}]},
         "Superscript"]}], "]"}]}], "+", 
     RowBox[{
      UnderscriptBox["\<\"\[CapitalSigma]\"\>", 
       RowBox[{"op", "\[Element]", 
        SuperscriptBox[
         RowBox[{"rep", "[", "3", "]"}], "-"]}]], "[", 
      RowBox[{
       SubsuperscriptBox["\[Beta]", 
        RowBox[{"sig", ",", "sig2", ",", "op", ",", "1"}], "2"], " ", 
       TemplateBox[{"F",RowBox[{"{", 
           RowBox[{"sig", ",", "sig2", ",", "sig", ",", "sig2"}], "}"}]},
        "Superscript"]}], "]"}], "+", 
     RowBox[{"2", " ", 
      RowBox[{
       UnderscriptBox["\<\"\[CapitalSigma]\"\>", 
        RowBox[{"op", "\[Element]", 
         SuperscriptBox[
          RowBox[{"rep", "[", "2", "]"}], "+"]}]], "[", 
       RowBox[{
        SubsuperscriptBox["\[Beta]", 
         RowBox[{"sig", ",", "sig2", ",", "op", ",", "1"}], "2"], " ", 
        TemplateBox[{"F",RowBox[{"{", 
            RowBox[{"sig", ",", "sig2", ",", "sig", ",", "sig2"}], "}"}]},
         "Superscript"]}], "]"}]}], "+", 
     RowBox[{
      UnderscriptBox["\<\"\[CapitalSigma]\"\>", 
       RowBox[{"op", "\[Element]", 
        SuperscriptBox[
         RowBox[{"rep", "[", "3", "]"}], "+"]}]], "[", 
      RowBox[{
       SubsuperscriptBox["\[Beta]", 
        RowBox[{"sig", ",", "sig2", ",", "op", ",", "1"}], "2"], " ", 
       TemplateBox[{"F",RowBox[{"{", 
           RowBox[{"sig", ",", "sig2", ",", "sig", ",", "sig2"}], "}"}]},
        "Superscript"]}], "]"}]}], ",", 
    RowBox[{
     RowBox[{
      SubscriptBox["\[Beta]", 
       RowBox[{"sig", ",", "sig", ",", "sig2", ",", "1"}]], " ", 
      SubscriptBox["\[Beta]", 
       RowBox[{"sig", ",", "sig2", ",", "sig2", ",", "1"}]], " ", 
      TemplateBox[{"H","sig",RowBox[{"{", 
          RowBox[{"sig", ",", "sig2", ",", "sig2", ",", "sig2"}], "}"}]},
       "Subsuperscript"]}], "+", 
     RowBox[{
      SubscriptBox["\[Beta]", 
       RowBox[{"sig", ",", "sig2", ",", "sig2", ",", "1"}]], " ", 
      SubscriptBox["\[Beta]", 
       RowBox[{"sig2", ",", "sig2", ",", "sig2", ",", "1"}]], " ", 
      TemplateBox[{"H","sig2",RowBox[{"{", 
          RowBox[{"sig", ",", "sig2", ",", "sig2", ",", "sig2"}], "}"}]},
       "Subsuperscript"]}], "-", 
     RowBox[{
      UnderscriptBox["\<\"\[CapitalSigma]\"\>", 
       RowBox[{"op", "\[Element]", 
        SuperscriptBox[
         RowBox[{"rep", "[", "2", "]"}], "-"]}]], "[", 
      RowBox[{
       SubscriptBox["\[Beta]", 
        RowBox[{"sig", ",", "sig2", ",", "op", ",", "1"}]], " ", 
       SubscriptBox["\[Beta]", 
        RowBox[{"sig2", ",", "sig2", ",", "op", ",", "1"}]], " ", 
       TemplateBox[{"H",RowBox[{"{", 
           RowBox[{"sig", ",", "sig2", ",", "sig2", ",", "sig2"}], "}"}]},
        "Superscript"]}], "]"}], "-", 
     RowBox[{
      UnderscriptBox["\<\"\[CapitalSigma]\"\>", 
       RowBox[{"op", "\[Element]", 
        SuperscriptBox[
         RowBox[{"rep", "[", "1", "]"}], "+"]}]], "[", 
      RowBox[{
       SubscriptBox["\[Beta]", 
        RowBox[{"sig", ",", "sig2", ",", "op", ",", "1"}]], " ", 
       SubscriptBox["\[Beta]", 
        RowBox[{"sig2", ",", "sig2", ",", "op", ",", "1"}]], " ", 
       TemplateBox[{"H",RowBox[{"{", 
           RowBox[{"sig", ",", "sig2", ",", "sig2", ",", "sig2"}], "}"}]},
        "Superscript"]}], "]"}], "+", 
     RowBox[{
      UnderscriptBox["\<\"\[CapitalSigma]\"\>", 
       RowBox[{"op", "\[Element]", 
        SuperscriptBox[
         RowBox[{"rep", "[", "3", "]"}], "+"]}]], "[", 
      RowBox[{
       SubscriptBox["\[Beta]", 
        RowBox[{"sig", ",", "sig2", ",", "op", ",", "1"}]], " ", 
       SubscriptBox["\[Beta]", 
        RowBox[{"sig2", ",", "sig2", ",", "op", ",", "1"}]], " ", 
       TemplateBox[{"H",RowBox[{"{", 
           RowBox[{"sig", ",", "sig2", ",", "sig2", ",", "sig2"}], "}"}]},
        "Superscript"]}], "]"}]}], ",", 
    RowBox[{
     RowBox[{
      SubscriptBox["\[Beta]", 
       RowBox[{"sig", ",", "sig", ",", "sig", ",", "1"}]], " ", 
      SubscriptBox["\[Beta]", 
       RowBox[{"sig", ",", "sig2", ",", "sig2", ",", "1"}]], " ", 
      TemplateBox[{"H","sig",RowBox[{"{", 
          RowBox[{"sig", ",", "sig", ",", "sig2", ",", "sig2"}], "}"}]},
       "Subsuperscript"]}], "+", 
     RowBox[{
      SubscriptBox["\[Beta]", 
       RowBox[{"sig", ",", "sig", ",", "sig2", ",", "1"}]], " ", 
      SubscriptBox["\[Beta]", 
       RowBox[{"sig2", ",", "sig2", ",", "sig2", ",", "1"}]], " ", 
      TemplateBox[{"H","sig2",RowBox[{"{", 
          RowBox[{"sig", ",", "sig", ",", "sig2", ",", "sig2"}], "}"}]},
       "Subsuperscript"]}], "+", 
     RowBox[{
      UnderscriptBox["\<\"\[CapitalSigma]\"\>", 
       RowBox[{"op", "\[Element]", 
        SuperscriptBox[
         RowBox[{"rep", "[", "1", "]"}], "-"]}]], "[", 
      RowBox[{
       SubsuperscriptBox["\[Beta]", 
        RowBox[{"sig", ",", "sig2", ",", "op", ",", "1"}], "2"], " ", 
       TemplateBox[{"H",RowBox[{"{", 
           RowBox[{"sig", ",", "sig2", ",", "sig2", ",", "sig"}], "}"}]},
        "Superscript"]}], "]"}], "-", 
     RowBox[{
      UnderscriptBox["\<\"\[CapitalSigma]\"\>", 
       RowBox[{"op", "\[Element]", 
        SuperscriptBox[
         RowBox[{"rep", "[", "2", "]"}], "-"]}]], "[", 
      RowBox[{
       SubsuperscriptBox["\[Beta]", 
        RowBox[{"sig", ",", "sig2", ",", "op", ",", "1"}], "2"], " ", 
       TemplateBox[{"H",RowBox[{"{", 
           RowBox[{"sig", ",", "sig2", ",", "sig2", ",", "sig"}], "}"}]},
        "Superscript"]}], "]"}], "-", 
     RowBox[{
      UnderscriptBox["\<\"\[CapitalSigma]\"\>", 
       RowBox[{"op", "\[Element]", 
        SuperscriptBox[
         RowBox[{"rep", "[", "1", "]"}], "+"]}]], "[", 
      RowBox[{
       SubsuperscriptBox["\[Beta]", 
        RowBox[{"sig", ",", "sig2", ",", "op", ",", "1"}], "2"], " ", 
       TemplateBox[{"H",RowBox[{"{", 
           RowBox[{"sig", ",", "sig2", ",", "sig2", ",", "sig"}], "}"}]},
        "Superscript"]}], "]"}], "+", 
     RowBox[{
      UnderscriptBox["\<\"\[CapitalSigma]\"\>", 
       RowBox[{"op", "\[Element]", 
        SuperscriptBox[
         RowBox[{"rep", "[", "2", "]"}], "+"]}]], "[", 
      RowBox[{
       SubsuperscriptBox["\[Beta]", 
        RowBox[{"sig", ",", "sig2", ",", "op", ",", "1"}], "2"], " ", 
       TemplateBox[{"H",RowBox[{"{", 
           RowBox[{"sig", ",", "sig2", ",", "sig2", ",", "sig"}], "}"}]},
        "Superscript"]}], "]"}], "+", 
     RowBox[{
      UnderscriptBox["\<\"\[CapitalSigma]\"\>", 
       RowBox[{"op", "\[Element]", 
        SuperscriptBox[
         RowBox[{"rep", "[", "3", "]"}], "+"]}]], "[", 
      RowBox[{
       SubscriptBox["\[Beta]", 
        RowBox[{"sig", ",", "sig", ",", "op", ",", "1"}]], " ", 
       SubscriptBox["\[Beta]", 
        RowBox[{"sig2", ",", "sig2", ",", "op", ",", "1"}]], " ", 
       TemplateBox[{"H",RowBox[{"{", 
           RowBox[{"sig", ",", "sig", ",", "sig2", ",", "sig2"}], "}"}]},
        "Superscript"]}], "]"}]}], ",", 
    RowBox[{
     RowBox[{
      SubsuperscriptBox["\[Beta]", 
       RowBox[{"sig", ",", "sig", ",", "sig2", ",", "1"}], "2"], " ", 
      TemplateBox[{"H","sig",RowBox[{"{", 
          RowBox[{"sig", ",", "sig2", ",", "sig2", ",", "sig"}], "}"}]},
       "Subsuperscript"]}], "+", 
     RowBox[{
      SubsuperscriptBox["\[Beta]", 
       RowBox[{"sig", ",", "sig2", ",", "sig2", ",", "1"}], "2"], " ", 
      TemplateBox[{"H","sig2",RowBox[{"{", 
          RowBox[{"sig", ",", "sig2", ",", "sig2", ",", "sig"}], "}"}]},
       "Subsuperscript"]}], "+", 
     RowBox[{
      UnderscriptBox["\<\"\[CapitalSigma]\"\>", 
       RowBox[{"op", "\[Element]", 
        SuperscriptBox[
         RowBox[{"rep", "[", "1", "]"}], "-"]}]], "[", 
      RowBox[{
       SubsuperscriptBox["\[Beta]", 
        RowBox[{"sig", ",", "sig2", ",", "op", ",", "1"}], "2"], " ", 
       TemplateBox[{"H",RowBox[{"{", 
           RowBox[{"sig", ",", "sig2", ",", "sig2", ",", "sig"}], "}"}]},
        "Superscript"]}], "]"}], "-", 
     RowBox[{"2", " ", 
      RowBox[{
       UnderscriptBox["\<\"\[CapitalSigma]\"\>", 
        RowBox[{"op", "\[Element]", 
         SuperscriptBox[
          RowBox[{"rep", "[", "2", "]"}], "-"]}]], "[", 
       RowBox[{
        SubscriptBox["\[Beta]", 
         RowBox[{"sig", ",", "sig", ",", "op", ",", "1"}]], " ", 
        SubscriptBox["\[Beta]", 
         RowBox[{"sig2", ",", "sig2", ",", "op", ",", "1"}]], " ", 
        TemplateBox[{"H",RowBox[{"{", 
            RowBox[{"sig", ",", "sig", ",", "sig2", ",", "sig2"}], "}"}]},
         "Superscript"]}], "]"}]}], "+", 
     RowBox[{
      UnderscriptBox["\<\"\[CapitalSigma]\"\>", 
       RowBox[{"op", "\[Element]", 
        SuperscriptBox[
         RowBox[{"rep", "[", "2", "]"}], "-"]}]], "[", 
      RowBox[{
       SubsuperscriptBox["\[Beta]", 
        RowBox[{"sig", ",", "sig2", ",", "op", ",", "1"}], "2"], " ", 
       TemplateBox[{"H",RowBox[{"{", 
           RowBox[{"sig", ",", "sig2", ",", "sig2", ",", "sig"}], "}"}]},
        "Superscript"]}], "]"}], "-", 
     RowBox[{
      UnderscriptBox["\<\"\[CapitalSigma]\"\>", 
       RowBox[{"op", "\[Element]", 
        SuperscriptBox[
         RowBox[{"rep", "[", "3", "]"}], "-"]}]], "[", 
      RowBox[{
       SubsuperscriptBox["\[Beta]", 
        RowBox[{"sig", ",", "sig2", ",", "op", ",", "1"}], "2"], " ", 
       TemplateBox[{"H",RowBox[{"{", 
           RowBox[{"sig", ",", "sig2", ",", "sig2", ",", "sig"}], "}"}]},
        "Superscript"]}], "]"}], "-", 
     RowBox[{
      UnderscriptBox["\<\"\[CapitalSigma]\"\>", 
       RowBox[{"op", "\[Element]", 
        SuperscriptBox[
         RowBox[{"rep", "[", "1", "]"}], "+"]}]], "[", 
      RowBox[{
       SubsuperscriptBox["\[Beta]", 
        RowBox[{"sig", ",", "sig2", ",", "op", ",", "1"}], "2"], " ", 
       TemplateBox[{"H",RowBox[{"{", 
           RowBox[{"sig", ",", "sig2", ",", "sig2", ",", "sig"}], "}"}]},
        "Superscript"]}], "]"}], "-", 
     RowBox[{
      UnderscriptBox["\<\"\[CapitalSigma]\"\>", 
       RowBox[{"op", "\[Element]", 
        SuperscriptBox[
         RowBox[{"rep", "[", "2", "]"}], "+"]}]], "[", 
      RowBox[{
       SubsuperscriptBox["\[Beta]", 
        RowBox[{"sig", ",", "sig2", ",", "op", ",", "1"}], "2"], " ", 
       TemplateBox[{"H",RowBox[{"{", 
           RowBox[{"sig", ",", "sig2", ",", "sig2", ",", "sig"}], "}"}]},
        "Superscript"]}], "]"}], "+", 
     RowBox[{
      UnderscriptBox["\<\"\[CapitalSigma]\"\>", 
       RowBox[{"op", "\[Element]", 
        SuperscriptBox[
         RowBox[{"rep", "[", "3", "]"}], "+"]}]], "[", 
      RowBox[{
       SubsuperscriptBox["\[Beta]", 
        RowBox[{"sig", ",", "sig2", ",", "op", ",", "1"}], "2"], " ", 
       TemplateBox[{"H",RowBox[{"{", 
           RowBox[{"sig", ",", "sig2", ",", "sig2", ",", "sig"}], "}"}]},
        "Superscript"]}], "]"}]}], ",", 
    RowBox[{
     TemplateBox[{"H","0",RowBox[{"{", 
         RowBox[{"sig", ",", "sig", ",", "sig2", ",", "sig2"}], "}"}]},
      "Subsuperscript"], "+", 
     RowBox[{
      FractionBox["1", "2"], " ", 
      RowBox[{
       UnderscriptBox["\<\"\[CapitalSigma]\"\>", 
        RowBox[{"op", "\[Element]", 
         SuperscriptBox[
          RowBox[{"rep", "[", "1", "]"}], "-"]}]], "[", 
       RowBox[{
        SubsuperscriptBox["\[Beta]", 
         RowBox[{"sig", ",", "sig2", ",", "op", ",", "1"}], "2"], " ", 
        TemplateBox[{"H",RowBox[{"{", 
            RowBox[{"sig", ",", "sig2", ",", "sig2", ",", "sig"}], "}"}]},
         "Superscript"]}], "]"}]}], "-", 
     RowBox[{
      FractionBox["1", "2"], " ", 
      RowBox[{
       UnderscriptBox["\<\"\[CapitalSigma]\"\>", 
        RowBox[{"op", "\[Element]", 
         SuperscriptBox[
          RowBox[{"rep", "[", "2", "]"}], "-"]}]], "[", 
       RowBox[{
        SubscriptBox["\[Beta]", 
         RowBox[{"sig", ",", "sig", ",", "op", ",", "1"}]], " ", 
        SubscriptBox["\[Beta]", 
         RowBox[{"sig2", ",", "sig2", ",", "op", ",", "1"}]], " ", 
        TemplateBox[{"H",RowBox[{"{", 
            RowBox[{"sig", ",", "sig", ",", "sig2", ",", "sig2"}], "}"}]},
         "Superscript"]}], "]"}]}], "+", 
     RowBox[{
      FractionBox["1", "2"], " ", 
      RowBox[{
       UnderscriptBox["\<\"\[CapitalSigma]\"\>", 
        RowBox[{"op", "\[Element]", 
         SuperscriptBox[
          RowBox[{"rep", "[", "2", "]"}], "-"]}]], "[", 
       RowBox[{
        SubsuperscriptBox["\[Beta]", 
         RowBox[{"sig", ",", "sig2", ",", "op", ",", "1"}], "2"], " ", 
        TemplateBox[{"H",RowBox[{"{", 
            RowBox[{"sig", ",", "sig2", ",", "sig2", ",", "sig"}], "}"}]},
         "Superscript"]}], "]"}]}], "+", 
     RowBox[{
      FractionBox["1", "2"], " ", 
      RowBox[{
       UnderscriptBox["\<\"\[CapitalSigma]\"\>", 
        RowBox[{"op", "\[Element]", 
         SuperscriptBox[
          RowBox[{"rep", "[", "1", "]"}], "+"]}]], "[", 
       RowBox[{
        SubscriptBox["\[Beta]", 
         RowBox[{"sig", ",", "sig", ",", "op", ",", "1"}]], " ", 
        SubscriptBox["\[Beta]", 
         RowBox[{"sig2", ",", "sig2", ",", "op", ",", "1"}]], " ", 
        TemplateBox[{"H",RowBox[{"{", 
            RowBox[{"sig", ",", "sig", ",", "sig2", ",", "sig2"}], "}"}]},
         "Superscript"]}], "]"}]}], "-", 
     RowBox[{
      FractionBox["1", "2"], " ", 
      RowBox[{
       UnderscriptBox["\<\"\[CapitalSigma]\"\>", 
        RowBox[{"op", "\[Element]", 
         SuperscriptBox[
          RowBox[{"rep", "[", "1", "]"}], "+"]}]], "[", 
       RowBox[{
        SubsuperscriptBox["\[Beta]", 
         RowBox[{"sig", ",", "sig2", ",", "op", ",", "1"}], "2"], " ", 
        TemplateBox[{"H",RowBox[{"{", 
            RowBox[{"sig", ",", "sig2", ",", "sig2", ",", "sig"}], "}"}]},
         "Superscript"]}], "]"}]}], "-", 
     RowBox[{
      FractionBox["1", "2"], " ", 
      RowBox[{
       UnderscriptBox["\<\"\[CapitalSigma]\"\>", 
        RowBox[{"op", "\[Element]", 
         SuperscriptBox[
          RowBox[{"rep", "[", "2", "]"}], "+"]}]], "[", 
       RowBox[{
        SubsuperscriptBox["\[Beta]", 
         RowBox[{"sig", ",", "sig2", ",", "op", ",", "1"}], "2"], " ", 
        TemplateBox[{"H",RowBox[{"{", 
            RowBox[{"sig", ",", "sig2", ",", "sig2", ",", "sig"}], "}"}]},
         "Superscript"]}], "]"}]}]}], ",", 
    RowBox[{
     RowBox[{
      SubsuperscriptBox["\[Beta]", 
       RowBox[{"sig", ",", "sig2", ",", "sig2", ",", "1"}], "2"], " ", 
      TemplateBox[{"F","sig",RowBox[{"{", 
          RowBox[{"sig2", ",", "sig2", ",", "sig2", ",", "sig2"}], "}"}]},
       "Subsuperscript"]}], "+", 
     RowBox[{
      SubsuperscriptBox["\[Beta]", 
       RowBox[{"sig2", ",", "sig2", ",", "sig2", ",", "1"}], "2"], " ", 
      TemplateBox[{"F","sig2",RowBox[{"{", 
          RowBox[{"sig2", ",", "sig2", ",", "sig2", ",", "sig2"}], "}"}]},
       "Subsuperscript"]}], "+", 
     RowBox[{"2", " ", 
      RowBox[{
       UnderscriptBox["\<\"\[CapitalSigma]\"\>", 
        RowBox[{"op", "\[Element]", 
         SuperscriptBox[
          RowBox[{"rep", "[", "2", "]"}], "-"]}]], "[", 
       RowBox[{
        SubsuperscriptBox["\[Beta]", 
         RowBox[{"sig2", ",", "sig2", ",", "op", ",", "1"}], "2"], " ", 
        TemplateBox[{"F",RowBox[{"{", 
            RowBox[{"sig2", ",", "sig2", ",", "sig2", ",", "sig2"}], "}"}]},
         "Superscript"]}], "]"}]}], "+", 
     RowBox[{
      UnderscriptBox["\<\"\[CapitalSigma]\"\>", 
       RowBox[{"op", "\[Element]", 
        SuperscriptBox[
         RowBox[{"rep", "[", "3", "]"}], "+"]}]], "[", 
      RowBox[{
       SubsuperscriptBox["\[Beta]", 
        RowBox[{"sig2", ",", "sig2", ",", "op", ",", "1"}], "2"], " ", 
       TemplateBox[{"F",RowBox[{"{", 
           RowBox[{"sig2", ",", "sig2", ",", "sig2", ",", "sig2"}], "}"}]},
        "Superscript"]}], "]"}]}], ",", 
    RowBox[{
     TemplateBox[{"F","0",RowBox[{"{", 
         RowBox[{"sig2", ",", "sig2", ",", "sig2", ",", "sig2"}], "}"}]},
      "Subsuperscript"], "-", 
     RowBox[{
      FractionBox["1", "2"], " ", 
      RowBox[{
       UnderscriptBox["\<\"\[CapitalSigma]\"\>", 
        RowBox[{"op", "\[Element]", 
         SuperscriptBox[
          RowBox[{"rep", "[", "2", "]"}], "-"]}]], "[", 
       RowBox[{
        SubsuperscriptBox["\[Beta]", 
         RowBox[{"sig2", ",", "sig2", ",", "op", ",", "1"}], "2"], " ", 
        TemplateBox[{"F",RowBox[{"{", 
            RowBox[{"sig2", ",", "sig2", ",", "sig2", ",", "sig2"}], "}"}]},
         "Superscript"]}], "]"}]}], "+", 
     RowBox[{
      FractionBox["1", "2"], " ", 
      RowBox[{
       UnderscriptBox["\<\"\[CapitalSigma]\"\>", 
        RowBox[{"op", "\[Element]", 
         SuperscriptBox[
          RowBox[{"rep", "[", "1", "]"}], "+"]}]], "[", 
       RowBox[{
        SubsuperscriptBox["\[Beta]", 
         RowBox[{"sig2", ",", "sig2", ",", "op", ",", "1"}], "2"], " ", 
        TemplateBox[{"F",RowBox[{"{", 
            RowBox[{"sig2", ",", "sig2", ",", "sig2", ",", "sig2"}], "}"}]},
         "Superscript"]}], "]"}]}]}], ",", 
    RowBox[{
     RowBox[{
      SubscriptBox["\[Beta]", 
       RowBox[{"sig", ",", "sig", ",", "sig", ",", "1"}]], " ", 
      SubscriptBox["\[Beta]", 
       RowBox[{"sig", ",", "sig2", ",", "sig2", ",", "1"}]], " ", 
      TemplateBox[{"F","sig",RowBox[{"{", 
          RowBox[{"sig", ",", "sig", ",", "sig2", ",", "sig2"}], "}"}]},
       "Subsuperscript"]}], "+", 
     RowBox[{
      SubscriptBox["\[Beta]", 
       RowBox[{"sig", ",", "sig", ",", "sig2", ",", "1"}]], " ", 
      SubscriptBox["\[Beta]", 
       RowBox[{"sig2", ",", "sig2", ",", "sig2", ",", "1"}]], " ", 
      TemplateBox[{"F","sig2",RowBox[{"{", 
          RowBox[{"sig", ",", "sig", ",", "sig2", ",", "sig2"}], "}"}]},
       "Subsuperscript"]}], "-", 
     RowBox[{
      UnderscriptBox["\<\"\[CapitalSigma]\"\>", 
       RowBox[{"op", "\[Element]", 
        SuperscriptBox[
         RowBox[{"rep", "[", "1", "]"}], "-"]}]], "[", 
      RowBox[{
       SubsuperscriptBox["\[Beta]", 
        RowBox[{"sig", ",", "sig2", ",", "op", ",", "1"}], "2"], " ", 
       TemplateBox[{"F",RowBox[{"{", 
           RowBox[{"sig", ",", "sig2", ",", "sig2", ",", "sig"}], "}"}]},
        "Superscript"]}], "]"}], "+", 
     RowBox[{
      UnderscriptBox["\<\"\[CapitalSigma]\"\>", 
       RowBox[{"op", "\[Element]", 
        SuperscriptBox[
         RowBox[{"rep", "[", "2", "]"}], "-"]}]], "[", 
      RowBox[{
       SubsuperscriptBox["\[Beta]", 
        RowBox[{"sig", ",", "sig2", ",", "op", ",", "1"}], "2"], " ", 
       TemplateBox[{"F",RowBox[{"{", 
           RowBox[{"sig", ",", "sig2", ",", "sig2", ",", "sig"}], "}"}]},
        "Superscript"]}], "]"}], "+", 
     RowBox[{
      UnderscriptBox["\<\"\[CapitalSigma]\"\>", 
       RowBox[{"op", "\[Element]", 
        SuperscriptBox[
         RowBox[{"rep", "[", "1", "]"}], "+"]}]], "[", 
      RowBox[{
       SubsuperscriptBox["\[Beta]", 
        RowBox[{"sig", ",", "sig2", ",", "op", ",", "1"}], "2"], " ", 
       TemplateBox[{"F",RowBox[{"{", 
           RowBox[{"sig", ",", "sig2", ",", "sig2", ",", "sig"}], "}"}]},
        "Superscript"]}], "]"}], "-", 
     RowBox[{
      UnderscriptBox["\<\"\[CapitalSigma]\"\>", 
       RowBox[{"op", "\[Element]", 
        SuperscriptBox[
         RowBox[{"rep", "[", "2", "]"}], "+"]}]], "[", 
      RowBox[{
       SubsuperscriptBox["\[Beta]", 
        RowBox[{"sig", ",", "sig2", ",", "op", ",", "1"}], "2"], " ", 
       TemplateBox[{"F",RowBox[{"{", 
           RowBox[{"sig", ",", "sig2", ",", "sig2", ",", "sig"}], "}"}]},
        "Superscript"]}], "]"}], "+", 
     RowBox[{
      UnderscriptBox["\<\"\[CapitalSigma]\"\>", 
       RowBox[{"op", "\[Element]", 
        SuperscriptBox[
         RowBox[{"rep", "[", "3", "]"}], "+"]}]], "[", 
      RowBox[{
       SubscriptBox["\[Beta]", 
        RowBox[{"sig", ",", "sig", ",", "op", ",", "1"}]], " ", 
       SubscriptBox["\[Beta]", 
        RowBox[{"sig2", ",", "sig2", ",", "op", ",", "1"}]], " ", 
       TemplateBox[{"F",RowBox[{"{", 
           RowBox[{"sig", ",", "sig", ",", "sig2", ",", "sig2"}], "}"}]},
        "Superscript"]}], "]"}]}], ",", 
    RowBox[{
     RowBox[{
      SubsuperscriptBox["\[Beta]", 
       RowBox[{"sig", ",", "sig", ",", "sig2", ",", "1"}], "2"], " ", 
      TemplateBox[{"F","sig",RowBox[{"{", 
          RowBox[{"sig", ",", "sig2", ",", "sig2", ",", "sig"}], "}"}]},
       "Subsuperscript"]}], "+", 
     RowBox[{
      SubsuperscriptBox["\[Beta]", 
       RowBox[{"sig", ",", "sig2", ",", "sig2", ",", "1"}], "2"], " ", 
      TemplateBox[{"F","sig2",RowBox[{"{", 
          RowBox[{"sig", ",", "sig2", ",", "sig2", ",", "sig"}], "}"}]},
       "Subsuperscript"]}], "+", 
     RowBox[{
      UnderscriptBox["\<\"\[CapitalSigma]\"\>", 
       RowBox[{"op", "\[Element]", 
        SuperscriptBox[
         RowBox[{"rep", "[", "1", "]"}], "-"]}]], "[", 
      RowBox[{
       SubsuperscriptBox["\[Beta]", 
        RowBox[{"sig", ",", "sig2", ",", "op", ",", "1"}], "2"], " ", 
       TemplateBox[{"F",RowBox[{"{", 
           RowBox[{"sig", ",", "sig2", ",", "sig2", ",", "sig"}], "}"}]},
        "Superscript"]}], "]"}], "+", 
     RowBox[{"2", " ", 
      RowBox[{
       UnderscriptBox["\<\"\[CapitalSigma]\"\>", 
        RowBox[{"op", "\[Element]", 
         SuperscriptBox[
          RowBox[{"rep", "[", "2", "]"}], "-"]}]], "[", 
       RowBox[{
        SubscriptBox["\[Beta]", 
         RowBox[{"sig", ",", "sig", ",", "op", ",", "1"}]], " ", 
        SubscriptBox["\[Beta]", 
         RowBox[{"sig2", ",", "sig2", ",", "op", ",", "1"}]], " ", 
        TemplateBox[{"F",RowBox[{"{", 
            RowBox[{"sig", ",", "sig", ",", "sig2", ",", "sig2"}], "}"}]},
         "Superscript"]}], "]"}]}], "+", 
     RowBox[{
      UnderscriptBox["\<\"\[CapitalSigma]\"\>", 
       RowBox[{"op", "\[Element]", 
        SuperscriptBox[
         RowBox[{"rep", "[", "2", "]"}], "-"]}]], "[", 
      RowBox[{
       SubsuperscriptBox["\[Beta]", 
        RowBox[{"sig", ",", "sig2", ",", "op", ",", "1"}], "2"], " ", 
       TemplateBox[{"F",RowBox[{"{", 
           RowBox[{"sig", ",", "sig2", ",", "sig2", ",", "sig"}], "}"}]},
        "Superscript"]}], "]"}], "-", 
     RowBox[{
      UnderscriptBox["\<\"\[CapitalSigma]\"\>", 
       RowBox[{"op", "\[Element]", 
        SuperscriptBox[
         RowBox[{"rep", "[", "3", "]"}], "-"]}]], "[", 
      RowBox[{
       SubsuperscriptBox["\[Beta]", 
        RowBox[{"sig", ",", "sig2", ",", "op", ",", "1"}], "2"], " ", 
       TemplateBox[{"F",RowBox[{"{", 
           RowBox[{"sig", ",", "sig2", ",", "sig2", ",", "sig"}], "}"}]},
        "Superscript"]}], "]"}], "-", 
     RowBox[{
      UnderscriptBox["\<\"\[CapitalSigma]\"\>", 
       RowBox[{"op", "\[Element]", 
        SuperscriptBox[
         RowBox[{"rep", "[", "1", "]"}], "+"]}]], "[", 
      RowBox[{
       SubsuperscriptBox["\[Beta]", 
        RowBox[{"sig", ",", "sig2", ",", "op", ",", "1"}], "2"], " ", 
       TemplateBox[{"F",RowBox[{"{", 
           RowBox[{"sig", ",", "sig2", ",", "sig2", ",", "sig"}], "}"}]},
        "Superscript"]}], "]"}], "-", 
     RowBox[{
      UnderscriptBox["\<\"\[CapitalSigma]\"\>", 
       RowBox[{"op", "\[Element]", 
        SuperscriptBox[
         RowBox[{"rep", "[", "2", "]"}], "+"]}]], "[", 
      RowBox[{
       SubsuperscriptBox["\[Beta]", 
        RowBox[{"sig", ",", "sig2", ",", "op", ",", "1"}], "2"], " ", 
       TemplateBox[{"F",RowBox[{"{", 
           RowBox[{"sig", ",", "sig2", ",", "sig2", ",", "sig"}], "}"}]},
        "Superscript"]}], "]"}], "+", 
     RowBox[{
      UnderscriptBox["\<\"\[CapitalSigma]\"\>", 
       RowBox[{"op", "\[Element]", 
        SuperscriptBox[
         RowBox[{"rep", "[", "3", "]"}], "+"]}]], "[", 
      RowBox[{
       SubsuperscriptBox["\[Beta]", 
        RowBox[{"sig", ",", "sig2", ",", "op", ",", "1"}], "2"], " ", 
       TemplateBox[{"F",RowBox[{"{", 
           RowBox[{"sig", ",", "sig2", ",", "sig2", ",", "sig"}], "}"}]},
        "Superscript"]}], "]"}]}], ",", 
    RowBox[{
     TemplateBox[{"F","0",RowBox[{"{", 
         RowBox[{"sig", ",", "sig", ",", "sig2", ",", "sig2"}], "}"}]},
      "Subsuperscript"], "-", 
     RowBox[{
      FractionBox["1", "2"], " ", 
      RowBox[{
       UnderscriptBox["\<\"\[CapitalSigma]\"\>", 
        RowBox[{"op", "\[Element]", 
         SuperscriptBox[
          RowBox[{"rep", "[", "1", "]"}], "-"]}]], "[", 
       RowBox[{
        SubsuperscriptBox["\[Beta]", 
         RowBox[{"sig", ",", "sig2", ",", "op", ",", "1"}], "2"], " ", 
        TemplateBox[{"F",RowBox[{"{", 
            RowBox[{"sig", ",", "sig2", ",", "sig2", ",", "sig"}], "}"}]},
         "Superscript"]}], "]"}]}], "-", 
     RowBox[{
      FractionBox["1", "2"], " ", 
      RowBox[{
       UnderscriptBox["\<\"\[CapitalSigma]\"\>", 
        RowBox[{"op", "\[Element]", 
         SuperscriptBox[
          RowBox[{"rep", "[", "2", "]"}], "-"]}]], "[", 
       RowBox[{
        SubscriptBox["\[Beta]", 
         RowBox[{"sig", ",", "sig", ",", "op", ",", "1"}]], " ", 
        SubscriptBox["\[Beta]", 
         RowBox[{"sig2", ",", "sig2", ",", "op", ",", "1"}]], " ", 
        TemplateBox[{"F",RowBox[{"{", 
            RowBox[{"sig", ",", "sig", ",", "sig2", ",", "sig2"}], "}"}]},
         "Superscript"]}], "]"}]}], "-", 
     RowBox[{
      FractionBox["1", "2"], " ", 
      RowBox[{
       UnderscriptBox["\<\"\[CapitalSigma]\"\>", 
        RowBox[{"op", "\[Element]", 
         SuperscriptBox[
          RowBox[{"rep", "[", "2", "]"}], "-"]}]], "[", 
       RowBox[{
        SubsuperscriptBox["\[Beta]", 
         RowBox[{"sig", ",", "sig2", ",", "op", ",", "1"}], "2"], " ", 
        TemplateBox[{"F",RowBox[{"{", 
            RowBox[{"sig", ",", "sig2", ",", "sig2", ",", "sig"}], "}"}]},
         "Superscript"]}], "]"}]}], "+", 
     RowBox[{
      FractionBox["1", "2"], " ", 
      RowBox[{
       UnderscriptBox["\<\"\[CapitalSigma]\"\>", 
        RowBox[{"op", "\[Element]", 
         SuperscriptBox[
          RowBox[{"rep", "[", "1", "]"}], "+"]}]], "[", 
       RowBox[{
        SubscriptBox["\[Beta]", 
         RowBox[{"sig", ",", "sig", ",", "op", ",", "1"}]], " ", 
        SubscriptBox["\[Beta]", 
         RowBox[{"sig2", ",", "sig2", ",", "op", ",", "1"}]], " ", 
        TemplateBox[{"F",RowBox[{"{", 
            RowBox[{"sig", ",", "sig", ",", "sig2", ",", "sig2"}], "}"}]},
         "Superscript"]}], "]"}]}], "+", 
     RowBox[{
      FractionBox["1", "2"], " ", 
      RowBox[{
       UnderscriptBox["\<\"\[CapitalSigma]\"\>", 
        RowBox[{"op", "\[Element]", 
         SuperscriptBox[
          RowBox[{"rep", "[", "1", "]"}], "+"]}]], "[", 
       RowBox[{
        SubsuperscriptBox["\[Beta]", 
         RowBox[{"sig", ",", "sig2", ",", "op", ",", "1"}], "2"], " ", 
        TemplateBox[{"F",RowBox[{"{", 
            RowBox[{"sig", ",", "sig2", ",", "sig2", ",", "sig"}], "}"}]},
         "Superscript"]}], "]"}]}], "+", 
     RowBox[{
      FractionBox["1", "2"], " ", 
      RowBox[{
       UnderscriptBox["\<\"\[CapitalSigma]\"\>", 
        RowBox[{"op", "\[Element]", 
         SuperscriptBox[
          RowBox[{"rep", "[", "2", "]"}], "+"]}]], "[", 
       RowBox[{
        SubsuperscriptBox["\[Beta]", 
         RowBox[{"sig", ",", "sig2", ",", "op", ",", "1"}], "2"], " ", 
        TemplateBox[{"F",RowBox[{"{", 
            RowBox[{"sig", ",", "sig2", ",", "sig2", ",", "sig"}], "}"}]},
         "Superscript"]}], "]"}]}]}], ",", 
    RowBox[{
     TemplateBox[{"H","0",RowBox[{"{", 
         RowBox[{"sig2", ",", "sig2", ",", "sig2", ",", "sig2"}], "}"}]},
      "Subsuperscript"], "-", 
     RowBox[{
      FractionBox["1", "2"], " ", 
      SubsuperscriptBox["\[Beta]", 
       RowBox[{"sig", ",", "sig2", ",", "sig2", ",", "1"}], "2"], " ", 
      TemplateBox[{"H","sig",RowBox[{"{", 
          RowBox[{"sig2", ",", "sig2", ",", "sig2", ",", "sig2"}], "}"}]},
       "Subsuperscript"]}], "-", 
     RowBox[{
      FractionBox["1", "2"], " ", 
      SubsuperscriptBox["\[Beta]", 
       RowBox[{"sig2", ",", "sig2", ",", "sig2", ",", "1"}], "2"], " ", 
      TemplateBox[{"H","sig2",RowBox[{"{", 
          RowBox[{"sig2", ",", "sig2", ",", "sig2", ",", "sig2"}], "}"}]},
       "Subsuperscript"]}], "+", 
     RowBox[{
      FractionBox["1", "2"], " ", 
      RowBox[{
       UnderscriptBox["\<\"\[CapitalSigma]\"\>", 
        RowBox[{"op", "\[Element]", 
         SuperscriptBox[
          RowBox[{"rep", "[", "2", "]"}], "-"]}]], "[", 
       RowBox[{
        SubsuperscriptBox["\[Beta]", 
         RowBox[{"sig2", ",", "sig2", ",", "op", ",", "1"}], "2"], " ", 
        TemplateBox[{"H",RowBox[{"{", 
            RowBox[{"sig2", ",", "sig2", ",", "sig2", ",", "sig2"}], "}"}]},
         "Superscript"]}], "]"}]}], "+", 
     RowBox[{
      FractionBox["1", "2"], " ", 
      RowBox[{
       UnderscriptBox["\<\"\[CapitalSigma]\"\>", 
        RowBox[{"op", "\[Element]", 
         SuperscriptBox[
          RowBox[{"rep", "[", "1", "]"}], "+"]}]], "[", 
       RowBox[{
        SubsuperscriptBox["\[Beta]", 
         RowBox[{"sig2", ",", "sig2", ",", "op", ",", "1"}], "2"], " ", 
        TemplateBox[{"H",RowBox[{"{", 
            RowBox[{"sig2", ",", "sig2", ",", "sig2", ",", "sig2"}], "}"}]},
         "Superscript"]}], "]"}]}], "-", 
     RowBox[{
      FractionBox["1", "2"], " ", 
      RowBox[{
       UnderscriptBox["\<\"\[CapitalSigma]\"\>", 
        RowBox[{"op", "\[Element]", 
         SuperscriptBox[
          RowBox[{"rep", "[", "3", "]"}], "+"]}]], "[", 
       RowBox[{
        SubsuperscriptBox["\[Beta]", 
         RowBox[{"sig2", ",", "sig2", ",", "op", ",", "1"}], "2"], " ", 
        TemplateBox[{"H",RowBox[{"{", 
            RowBox[{"sig2", ",", "sig2", ",", "sig2", ",", "sig2"}], "}"}]},
         "Superscript"]}], "]"}]}]}], ",", 
    RowBox[{
     RowBox[{
      SubsuperscriptBox["\[Beta]", 
       RowBox[{"sig", ",", "sig", ",", "sig", ",", "1"}], "2"], " ", 
      TemplateBox[{"F","sig",RowBox[{"{", 
          RowBox[{"sig", ",", "sig", ",", "sig", ",", "sig"}], "}"}]},
       "Subsuperscript"]}], "+", 
     RowBox[{
      SubsuperscriptBox["\[Beta]", 
       RowBox[{"sig", ",", "sig", ",", "sig2", ",", "1"}], "2"], " ", 
      TemplateBox[{"F","sig2",RowBox[{"{", 
          RowBox[{"sig", ",", "sig", ",", "sig", ",", "sig"}], "}"}]},
       "Subsuperscript"]}], "+", 
     RowBox[{"2", " ", 
      RowBox[{
       UnderscriptBox["\<\"\[CapitalSigma]\"\>", 
        RowBox[{"op", "\[Element]", 
         SuperscriptBox[
          RowBox[{"rep", "[", "2", "]"}], "-"]}]], "[", 
       RowBox[{
        SubsuperscriptBox["\[Beta]", 
         RowBox[{"sig", ",", "sig", ",", "op", ",", "1"}], "2"], " ", 
        TemplateBox[{"F",RowBox[{"{", 
            RowBox[{"sig", ",", "sig", ",", "sig", ",", "sig"}], "}"}]},
         "Superscript"]}], "]"}]}], "+", 
     RowBox[{
      UnderscriptBox["\<\"\[CapitalSigma]\"\>", 
       RowBox[{"op", "\[Element]", 
        SuperscriptBox[
         RowBox[{"rep", "[", "3", "]"}], "+"]}]], "[", 
      RowBox[{
       SubsuperscriptBox["\[Beta]", 
        RowBox[{"sig", ",", "sig", ",", "op", ",", "1"}], "2"], " ", 
       TemplateBox[{"F",RowBox[{"{", 
           RowBox[{"sig", ",", "sig", ",", "sig", ",", "sig"}], "}"}]},
        "Superscript"]}], "]"}]}], ",", 
    RowBox[{
     TemplateBox[{"F","0",RowBox[{"{", 
         RowBox[{"sig", ",", "sig", ",", "sig", ",", "sig"}], "}"}]},
      "Subsuperscript"], "-", 
     RowBox[{
      FractionBox["1", "2"], " ", 
      RowBox[{
       UnderscriptBox["\<\"\[CapitalSigma]\"\>", 
        RowBox[{"op", "\[Element]", 
         SuperscriptBox[
          RowBox[{"rep", "[", "2", "]"}], "-"]}]], "[", 
       RowBox[{
        SubsuperscriptBox["\[Beta]", 
         RowBox[{"sig", ",", "sig", ",", "op", ",", "1"}], "2"], " ", 
        TemplateBox[{"F",RowBox[{"{", 
            RowBox[{"sig", ",", "sig", ",", "sig", ",", "sig"}], "}"}]},
         "Superscript"]}], "]"}]}], "+", 
     RowBox[{
      FractionBox["1", "2"], " ", 
      RowBox[{
       UnderscriptBox["\<\"\[CapitalSigma]\"\>", 
        RowBox[{"op", "\[Element]", 
         SuperscriptBox[
          RowBox[{"rep", "[", "1", "]"}], "+"]}]], "[", 
       RowBox[{
        SubsuperscriptBox["\[Beta]", 
         RowBox[{"sig", ",", "sig", ",", "op", ",", "1"}], "2"], " ", 
        TemplateBox[{"F",RowBox[{"{", 
            RowBox[{"sig", ",", "sig", ",", "sig", ",", "sig"}], "}"}]},
         "Superscript"]}], "]"}]}]}]}], "}"}], "]"}]], "Output",
 CellChangeTimes->{
  3.8748610199162436`*^9},ExpressionUUID->"41a2e5f6-7fa6-4547-b459-\
554842ffdf75"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["correlators of \[Sigma], \[Sigma]\[CloseCurlyQuote], \[Epsilon]", \
"Subsection",
 CellChangeTimes->{{3.7848264070022154`*^9, 3.7848264163602*^9}, {
  3.8542045254751883`*^9, 3.854204528641073*^9}, {3.8542050936914186`*^9, 
  3.854205098261383*^9}, {3.874861063232909*^9, 
  3.8748610979392805`*^9}},ExpressionUUID->"58195091-f5bf-43f4-9cf1-\
fc000f20c856"],

Cell[BoxData[
 RowBox[{"eqn", "[", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{
     RowBox[{
      SubsuperscriptBox["\[Beta]", 
       RowBox[{"sig", ",", "sig", ",", "eps", ",", "1"}], "2"], " ", 
      TemplateBox[{"F","sig",RowBox[{"{", 
          RowBox[{"sig", ",", "eps", ",", "sig", ",", "eps"}], "}"}]},
       "Subsuperscript"]}], "+", 
     RowBox[{
      SubsuperscriptBox["\[Beta]", 
       RowBox[{"sig", ",", "eps", ",", "sig2", ",", "1"}], "2"], " ", 
      TemplateBox[{"F","sig2",RowBox[{"{", 
          RowBox[{"sig", ",", "eps", ",", "sig", ",", "eps"}], "}"}]},
       "Subsuperscript"]}], "+", 
     RowBox[{
      UnderscriptBox["\<\"\[CapitalSigma]\"\>", 
       RowBox[{"op", "\[Element]", 
        SuperscriptBox[
         RowBox[{"rep", "[", "3", "]"}], "-"]}]], "[", 
      RowBox[{
       SubsuperscriptBox["\[Beta]", 
        RowBox[{"sig", ",", "eps", ",", "op", ",", "1"}], "2"], " ", 
       TemplateBox[{"F",RowBox[{"{", 
           RowBox[{"sig", ",", "eps", ",", "sig", ",", "eps"}], "}"}]},
        "Superscript"]}], "]"}], "+", 
     RowBox[{
      UnderscriptBox["\<\"\[CapitalSigma]\"\>", 
       RowBox[{"op", "\[Element]", 
        SuperscriptBox[
         RowBox[{"rep", "[", "3", "]"}], "+"]}]], "[", 
      RowBox[{
       SubsuperscriptBox["\[Beta]", 
        RowBox[{"sig", ",", "eps", ",", "op", ",", "1"}], "2"], " ", 
       TemplateBox[{"F",RowBox[{"{", 
           RowBox[{"sig", ",", "eps", ",", "sig", ",", "eps"}], "}"}]},
        "Superscript"]}], "]"}]}], ",", 
    RowBox[{
     RowBox[{
      SubscriptBox["\[Beta]", 
       RowBox[{"sig", ",", "eps", ",", "sig2", ",", "1"}]], " ", 
      SubscriptBox["\[Beta]", 
       RowBox[{"sig", ",", "sig", ",", "eps", ",", "1"}]], " ", 
      TemplateBox[{"F","sig",RowBox[{"{", 
          RowBox[{"sig", ",", "eps", ",", "sig2", ",", "eps"}], "}"}]},
       "Subsuperscript"]}], "+", 
     RowBox[{
      SubscriptBox["\[Beta]", 
       RowBox[{"eps", ",", "sig2", ",", "sig2", ",", "1"}]], " ", 
      SubscriptBox["\[Beta]", 
       RowBox[{"sig", ",", "eps", ",", "sig2", ",", "1"}]], " ", 
      TemplateBox[{"F","sig2",RowBox[{"{", 
          RowBox[{"sig", ",", "eps", ",", "sig2", ",", "eps"}], "}"}]},
       "Subsuperscript"]}], "-", 
     RowBox[{
      UnderscriptBox["\<\"\[CapitalSigma]\"\>", 
       RowBox[{"op", "\[Element]", 
        SuperscriptBox[
         RowBox[{"rep", "[", "3", "]"}], "-"]}]], "[", 
      RowBox[{
       SubscriptBox["\[Beta]", 
        RowBox[{"eps", ",", "sig2", ",", "op", ",", "1"}]], " ", 
       SubscriptBox["\[Beta]", 
        RowBox[{"sig", ",", "eps", ",", "op", ",", "1"}]], " ", 
       TemplateBox[{"F",RowBox[{"{", 
           RowBox[{"sig", ",", "eps", ",", "sig2", ",", "eps"}], "}"}]},
        "Superscript"]}], "]"}], "+", 
     RowBox[{
      UnderscriptBox["\<\"\[CapitalSigma]\"\>", 
       RowBox[{"op", "\[Element]", 
        SuperscriptBox[
         RowBox[{"rep", "[", "3", "]"}], "+"]}]], "[", 
      RowBox[{
       SubscriptBox["\[Beta]", 
        RowBox[{"eps", ",", "sig2", ",", "op", ",", "1"}]], " ", 
       SubscriptBox["\[Beta]", 
        RowBox[{"sig", ",", "eps", ",", "op", ",", "1"}]], " ", 
       TemplateBox[{"F",RowBox[{"{", 
           RowBox[{"sig", ",", "eps", ",", "sig2", ",", "eps"}], "}"}]},
        "Superscript"]}], "]"}]}], ",", 
    RowBox[{
     RowBox[{
      SubscriptBox["\[Beta]", 
       RowBox[{"sig", ",", "sig", ",", "eps", ",", "1"}]], " ", 
      SubscriptBox["\[Beta]", 
       RowBox[{"sig", ",", "sig", ",", "sig", ",", "1"}]], " ", 
      TemplateBox[{"F","sig",RowBox[{"{", 
          RowBox[{"sig", ",", "sig", ",", "sig", ",", "eps"}], "}"}]},
       "Subsuperscript"]}], "+", 
     RowBox[{
      SubscriptBox["\[Beta]", 
       RowBox[{"sig", ",", "eps", ",", "sig2", ",", "1"}]], " ", 
      SubscriptBox["\[Beta]", 
       RowBox[{"sig", ",", "sig", ",", "sig2", ",", "1"}]], " ", 
      TemplateBox[{"F","sig2",RowBox[{"{", 
          RowBox[{"sig", ",", "sig", ",", "sig", ",", "eps"}], "}"}]},
       "Subsuperscript"]}], "+", 
     RowBox[{
      UnderscriptBox["\<\"\[CapitalSigma]\"\>", 
       RowBox[{"op", "\[Element]", 
        SuperscriptBox[
         RowBox[{"rep", "[", "3", "]"}], "+"]}]], "[", 
      RowBox[{
       SubscriptBox["\[Beta]", 
        RowBox[{"sig", ",", "eps", ",", "op", ",", "1"}]], " ", 
       SubscriptBox["\[Beta]", 
        RowBox[{"sig", ",", "sig", ",", "op", ",", "1"}]], " ", 
       TemplateBox[{"F",RowBox[{"{", 
           RowBox[{"sig", ",", "sig", ",", "sig", ",", "eps"}], "}"}]},
        "Superscript"]}], "]"}]}], ",", 
    RowBox[{
     RowBox[{
      SubscriptBox["\[Beta]", 
       RowBox[{"eps", ",", "eps", ",", "eps", ",", "1"}]], " ", 
      SubscriptBox["\[Beta]", 
       RowBox[{"sig", ",", "eps", ",", "sig2", ",", "1"}]], " ", 
      TemplateBox[{"F","eps",RowBox[{"{", 
          RowBox[{"sig", ",", "sig2", ",", "eps", ",", "eps"}], "}"}]},
       "Subsuperscript"]}], "+", 
     FractionBox[
      RowBox[{
       SubscriptBox["\[Beta]", 
        RowBox[{"sig", ",", "eps", ",", "sig2", ",", "1"}]], " ", 
       SubscriptBox["\[Beta]", 
        RowBox[{"sig", ",", "sig", ",", "eps", ",", "1"}]], " ", 
       TemplateBox[{"F","sig",RowBox[{"{", 
           RowBox[{"sig", ",", "eps", ",", "eps", ",", "sig2"}], "}"}]},
        "Subsuperscript"]}], 
      SqrtBox["2"]], "+", 
     FractionBox[
      RowBox[{
       SubscriptBox["\[Beta]", 
        RowBox[{"eps", ",", "sig2", ",", "sig2", ",", "1"}]], " ", 
       SubscriptBox["\[Beta]", 
        RowBox[{"sig", ",", "eps", ",", "sig2", ",", "1"}]], " ", 
       TemplateBox[{"F","sig2",RowBox[{"{", 
           RowBox[{"sig", ",", "eps", ",", "eps", ",", "sig2"}], "}"}]},
        "Subsuperscript"]}], 
      SqrtBox["2"]], "+", 
     FractionBox[
      RowBox[{
       UnderscriptBox["\<\"\[CapitalSigma]\"\>", 
        RowBox[{"op", "\[Element]", 
         SuperscriptBox[
          RowBox[{"rep", "[", "3", "]"}], "-"]}]], "[", 
       RowBox[{
        SubscriptBox["\[Beta]", 
         RowBox[{"eps", ",", "sig2", ",", "op", ",", "1"}]], " ", 
        SubscriptBox["\[Beta]", 
         RowBox[{"sig", ",", "eps", ",", "op", ",", "1"}]], " ", 
        TemplateBox[{"F",RowBox[{"{", 
            RowBox[{"sig", ",", "eps", ",", "eps", ",", "sig2"}], "}"}]},
         "Superscript"]}], "]"}], 
      SqrtBox["2"]], "+", 
     RowBox[{
      UnderscriptBox["\<\"\[CapitalSigma]\"\>", 
       RowBox[{"op", "\[Element]", 
        SuperscriptBox[
         RowBox[{"rep", "[", "1", "]"}], "+"]}]], "[", 
      RowBox[{
       SubscriptBox["\[Beta]", 
        RowBox[{"eps", ",", "eps", ",", "op", ",", "1"}]], " ", 
       SubscriptBox["\[Beta]", 
        RowBox[{"sig", ",", "sig2", ",", "op", ",", "1"}]], " ", 
       TemplateBox[{"F",RowBox[{"{", 
           RowBox[{"sig", ",", "sig2", ",", "eps", ",", "eps"}], "}"}]},
        "Superscript"]}], "]"}], "+", 
     FractionBox[
      RowBox[{
       UnderscriptBox["\<\"\[CapitalSigma]\"\>", 
        RowBox[{"op", "\[Element]", 
         SuperscriptBox[
          RowBox[{"rep", "[", "3", "]"}], "+"]}]], "[", 
       RowBox[{
        SubscriptBox["\[Beta]", 
         RowBox[{"eps", ",", "sig2", ",", "op", ",", "1"}]], " ", 
        SubscriptBox["\[Beta]", 
         RowBox[{"sig", ",", "eps", ",", "op", ",", "1"}]], " ", 
        TemplateBox[{"F",RowBox[{"{", 
            RowBox[{"sig", ",", "eps", ",", "eps", ",", "sig2"}], "}"}]},
         "Superscript"]}], "]"}], 
      SqrtBox["2"]]}], ",", 
    RowBox[{
     RowBox[{
      SubscriptBox["\[Beta]", 
       RowBox[{"eps", ",", "eps", ",", "eps", ",", "1"}]], " ", 
      SubscriptBox["\[Beta]", 
       RowBox[{"sig", ",", "eps", ",", "sig2", ",", "1"}]], " ", 
      TemplateBox[{"H","eps",RowBox[{"{", 
          RowBox[{"sig", ",", "sig2", ",", "eps", ",", "eps"}], "}"}]},
       "Subsuperscript"]}], "-", 
     FractionBox[
      RowBox[{
       SubscriptBox["\[Beta]", 
        RowBox[{"sig", ",", "eps", ",", "sig2", ",", "1"}]], " ", 
       SubscriptBox["\[Beta]", 
        RowBox[{"sig", ",", "sig", ",", "eps", ",", "1"}]], " ", 
       TemplateBox[{"H","sig",RowBox[{"{", 
           RowBox[{"sig", ",", "eps", ",", "eps", ",", "sig2"}], "}"}]},
        "Subsuperscript"]}], 
      SqrtBox["2"]], "-", 
     FractionBox[
      RowBox[{
       SubscriptBox["\[Beta]", 
        RowBox[{"eps", ",", "sig2", ",", "sig2", ",", "1"}]], " ", 
       SubscriptBox["\[Beta]", 
        RowBox[{"sig", ",", "eps", ",", "sig2", ",", "1"}]], " ", 
       TemplateBox[{"H","sig2",RowBox[{"{", 
           RowBox[{"sig", ",", "eps", ",", "eps", ",", "sig2"}], "}"}]},
        "Subsuperscript"]}], 
      SqrtBox["2"]], "-", 
     FractionBox[
      RowBox[{
       UnderscriptBox["\<\"\[CapitalSigma]\"\>", 
        RowBox[{"op", "\[Element]", 
         SuperscriptBox[
          RowBox[{"rep", "[", "3", "]"}], "-"]}]], "[", 
       RowBox[{
        SubscriptBox["\[Beta]", 
         RowBox[{"eps", ",", "sig2", ",", "op", ",", "1"}]], " ", 
        SubscriptBox["\[Beta]", 
         RowBox[{"sig", ",", "eps", ",", "op", ",", "1"}]], " ", 
        TemplateBox[{"H",RowBox[{"{", 
            RowBox[{"sig", ",", "eps", ",", "eps", ",", "sig2"}], "}"}]},
         "Superscript"]}], "]"}], 
      SqrtBox["2"]], "+", 
     RowBox[{
      UnderscriptBox["\<\"\[CapitalSigma]\"\>", 
       RowBox[{"op", "\[Element]", 
        SuperscriptBox[
         RowBox[{"rep", "[", "1", "]"}], "+"]}]], "[", 
      RowBox[{
       SubscriptBox["\[Beta]", 
        RowBox[{"eps", ",", "eps", ",", "op", ",", "1"}]], " ", 
       SubscriptBox["\[Beta]", 
        RowBox[{"sig", ",", "sig2", ",", "op", ",", "1"}]], " ", 
       TemplateBox[{"H",RowBox[{"{", 
           RowBox[{"sig", ",", "sig2", ",", "eps", ",", "eps"}], "}"}]},
        "Superscript"]}], "]"}], "-", 
     FractionBox[
      RowBox[{
       UnderscriptBox["\<\"\[CapitalSigma]\"\>", 
        RowBox[{"op", "\[Element]", 
         SuperscriptBox[
          RowBox[{"rep", "[", "3", "]"}], "+"]}]], "[", 
       RowBox[{
        SubscriptBox["\[Beta]", 
         RowBox[{"eps", ",", "sig2", ",", "op", ",", "1"}]], " ", 
        SubscriptBox["\[Beta]", 
         RowBox[{"sig", ",", "eps", ",", "op", ",", "1"}]], " ", 
        TemplateBox[{"H",RowBox[{"{", 
            RowBox[{"sig", ",", "eps", ",", "eps", ",", "sig2"}], "}"}]},
         "Superscript"]}], "]"}], 
      SqrtBox["2"]]}], ",", 
    RowBox[{
     RowBox[{
      SubsuperscriptBox["\[Beta]", 
       RowBox[{"sig", ",", "eps", ",", "sig2", ",", "1"}], "2"], " ", 
      TemplateBox[{"F","sig",RowBox[{"{", 
          RowBox[{"eps", ",", "sig2", ",", "eps", ",", "sig2"}], "}"}]},
       "Subsuperscript"]}], "+", 
     RowBox[{
      SubsuperscriptBox["\[Beta]", 
       RowBox[{"eps", ",", "sig2", ",", "sig2", ",", "1"}], "2"], " ", 
      TemplateBox[{"F","sig2",RowBox[{"{", 
          RowBox[{"eps", ",", "sig2", ",", "eps", ",", "sig2"}], "}"}]},
       "Subsuperscript"]}], "+", 
     RowBox[{
      UnderscriptBox["\<\"\[CapitalSigma]\"\>", 
       RowBox[{"op", "\[Element]", 
        SuperscriptBox[
         RowBox[{"rep", "[", "3", "]"}], "-"]}]], "[", 
      RowBox[{
       SubsuperscriptBox["\[Beta]", 
        RowBox[{"eps", ",", "sig2", ",", "op", ",", "1"}], "2"], " ", 
       TemplateBox[{"F",RowBox[{"{", 
           RowBox[{"eps", ",", "sig2", ",", "eps", ",", "sig2"}], "}"}]},
        "Superscript"]}], "]"}], "+", 
     RowBox[{
      UnderscriptBox["\<\"\[CapitalSigma]\"\>", 
       RowBox[{"op", "\[Element]", 
        SuperscriptBox[
         RowBox[{"rep", "[", "3", "]"}], "+"]}]], "[", 
      RowBox[{
       SubsuperscriptBox["\[Beta]", 
        RowBox[{"eps", ",", "sig2", ",", "op", ",", "1"}], "2"], " ", 
       TemplateBox[{"F",RowBox[{"{", 
           RowBox[{"eps", ",", "sig2", ",", "eps", ",", "sig2"}], "}"}]},
        "Superscript"]}], "]"}]}], ",", 
    RowBox[{
     RowBox[{"-", 
      RowBox[{
       UnderscriptBox["\<\"\[CapitalSigma]\"\>", 
        RowBox[{"op", "\[Element]", 
         SuperscriptBox[
          RowBox[{"rep", "[", "2", "]"}], "-"]}]], "[", 
       RowBox[{
        SubscriptBox["\[Beta]", 
         RowBox[{"sig", ",", "sig", ",", "op", ",", "1"}]], " ", 
        SubscriptBox["\[Beta]", 
         RowBox[{"sig", ",", "sig2", ",", "op", ",", "1"}]], " ", 
        TemplateBox[{"F",RowBox[{"{", 
            RowBox[{"sig", ",", "sig", ",", "sig", ",", "sig2"}], "}"}]},
         "Superscript"]}], "]"}]}], "+", 
     RowBox[{
      UnderscriptBox["\<\"\[CapitalSigma]\"\>", 
       RowBox[{"op", "\[Element]", 
        SuperscriptBox[
         RowBox[{"rep", "[", "1", "]"}], "+"]}]], "[", 
      RowBox[{
       SubscriptBox["\[Beta]", 
        RowBox[{"sig", ",", "sig", ",", "op", ",", "1"}]], " ", 
       SubscriptBox["\[Beta]", 
        RowBox[{"sig", ",", "sig2", ",", "op", ",", "1"}]], " ", 
       TemplateBox[{"F",RowBox[{"{", 
           RowBox[{"sig", ",", "sig", ",", "sig", ",", "sig2"}], "}"}]},
        "Superscript"]}], "]"}]}], ",", 
    RowBox[{
     RowBox[{
      SubscriptBox["\[Beta]", 
       RowBox[{"sig", ",", "sig", ",", "sig", ",", "1"}]], " ", 
      SubscriptBox["\[Beta]", 
       RowBox[{"sig", ",", "sig", ",", "sig2", ",", "1"}]], " ", 
      TemplateBox[{"F","sig",RowBox[{"{", 
          RowBox[{"sig", ",", "sig", ",", "sig", ",", "sig2"}], "}"}]},
       "Subsuperscript"]}], "+", 
     RowBox[{
      SubscriptBox["\[Beta]", 
       RowBox[{"sig", ",", "sig", ",", "sig2", ",", "1"}]], " ", 
      SubscriptBox["\[Beta]", 
       RowBox[{"sig", ",", "sig2", ",", "sig2", ",", "1"}]], " ", 
      TemplateBox[{"F","sig2",RowBox[{"{", 
          RowBox[{"sig", ",", "sig", ",", "sig", ",", "sig2"}], "}"}]},
       "Subsuperscript"]}], "+", 
     RowBox[{"2", " ", 
      RowBox[{
       UnderscriptBox["\<\"\[CapitalSigma]\"\>", 
        RowBox[{"op", "\[Element]", 
         SuperscriptBox[
          RowBox[{"rep", "[", "2", "]"}], "-"]}]], "[", 
       RowBox[{
        SubscriptBox["\[Beta]", 
         RowBox[{"sig", ",", "sig", ",", "op", ",", "1"}]], " ", 
        SubscriptBox["\[Beta]", 
         RowBox[{"sig", ",", "sig2", ",", "op", ",", "1"}]], " ", 
        TemplateBox[{"F",RowBox[{"{", 
            RowBox[{"sig", ",", "sig", ",", "sig", ",", "sig2"}], "}"}]},
         "Superscript"]}], "]"}]}], "+", 
     RowBox[{
      UnderscriptBox["\<\"\[CapitalSigma]\"\>", 
       RowBox[{"op", "\[Element]", 
        SuperscriptBox[
         RowBox[{"rep", "[", "3", "]"}], "+"]}]], "[", 
      RowBox[{
       SubscriptBox["\[Beta]", 
        RowBox[{"sig", ",", "sig", ",", "op", ",", "1"}]], " ", 
       SubscriptBox["\[Beta]", 
        RowBox[{"sig", ",", "sig2", ",", "op", ",", "1"}]], " ", 
       TemplateBox[{"F",RowBox[{"{", 
           RowBox[{"sig", ",", "sig", ",", "sig", ",", "sig2"}], "}"}]},
        "Superscript"]}], "]"}]}], ",", 
    RowBox[{
     TemplateBox[{"H","0",RowBox[{"{", 
         RowBox[{"sig", ",", "sig", ",", "eps", ",", "eps"}], "}"}]},
      "Subsuperscript"], "+", 
     FractionBox[
      RowBox[{
       SubscriptBox["\[Beta]", 
        RowBox[{"eps", ",", "eps", ",", "eps", ",", "1"}]], " ", 
       SubscriptBox["\[Beta]", 
        RowBox[{"sig", ",", "sig", ",", "eps", ",", "1"}]], " ", 
       TemplateBox[{"H","eps",RowBox[{"{", 
           RowBox[{"sig", ",", "sig", ",", "eps", ",", "eps"}], "}"}]},
        "Subsuperscript"]}], 
      SqrtBox["2"]], "-", 
     RowBox[{
      FractionBox["1", "2"], " ", 
      SubsuperscriptBox["\[Beta]", 
       RowBox[{"sig", ",", "sig", ",", "eps", ",", "1"}], "2"], " ", 
      TemplateBox[{"H","sig",RowBox[{"{", 
          RowBox[{"sig", ",", "eps", ",", "eps", ",", "sig"}], "}"}]},
       "Subsuperscript"]}], "-", 
     RowBox[{
      FractionBox["1", "2"], " ", 
      SubsuperscriptBox["\[Beta]", 
       RowBox[{"sig", ",", "eps", ",", "sig2", ",", "1"}], "2"], " ", 
      TemplateBox[{"H","sig2",RowBox[{"{", 
          RowBox[{"sig", ",", "eps", ",", "eps", ",", "sig"}], "}"}]},
       "Subsuperscript"]}], "+", 
     RowBox[{
      FractionBox["1", "2"], " ", 
      RowBox[{
       UnderscriptBox["\<\"\[CapitalSigma]\"\>", 
        RowBox[{"op", "\[Element]", 
         SuperscriptBox[
          RowBox[{"rep", "[", "3", "]"}], "-"]}]], "[", 
       RowBox[{
        SubsuperscriptBox["\[Beta]", 
         RowBox[{"sig", ",", "eps", ",", "op", ",", "1"}], "2"], " ", 
        TemplateBox[{"H",RowBox[{"{", 
            RowBox[{"sig", ",", "eps", ",", "eps", ",", "sig"}], "}"}]},
         "Superscript"]}], "]"}]}], "+", 
     FractionBox[
      RowBox[{
       UnderscriptBox["\<\"\[CapitalSigma]\"\>", 
        RowBox[{"op", "\[Element]", 
         SuperscriptBox[
          RowBox[{"rep", "[", "1", "]"}], "+"]}]], "[", 
       RowBox[{
        SubscriptBox["\[Beta]", 
         RowBox[{"eps", ",", "eps", ",", "op", ",", "1"}]], " ", 
        SubscriptBox["\[Beta]", 
         RowBox[{"sig", ",", "sig", ",", "op", ",", "1"}]], " ", 
        TemplateBox[{"H",RowBox[{"{", 
            RowBox[{"sig", ",", "sig", ",", "eps", ",", "eps"}], "}"}]},
         "Superscript"]}], "]"}], 
      SqrtBox["2"]], "-", 
     RowBox[{
      FractionBox["1", "2"], " ", 
      RowBox[{
       UnderscriptBox["\<\"\[CapitalSigma]\"\>", 
        RowBox[{"op", "\[Element]", 
         SuperscriptBox[
          RowBox[{"rep", "[", "3", "]"}], "+"]}]], "[", 
       RowBox[{
        SubsuperscriptBox["\[Beta]", 
         RowBox[{"sig", ",", "eps", ",", "op", ",", "1"}], "2"], " ", 
        TemplateBox[{"H",RowBox[{"{", 
            RowBox[{"sig", ",", "eps", ",", "eps", ",", "sig"}], "}"}]},
         "Superscript"]}], "]"}]}]}], ",", 
    RowBox[{
     RowBox[{
      SubscriptBox["\[Beta]", 
       RowBox[{"sig", ",", "sig", ",", "sig", ",", "1"}]], " ", 
      SubscriptBox["\[Beta]", 
       RowBox[{"sig", ",", "sig", ",", "sig2", ",", "1"}]], " ", 
      TemplateBox[{"H","sig",RowBox[{"{", 
          RowBox[{"sig", ",", "sig", ",", "sig", ",", "sig2"}], "}"}]},
       "Subsuperscript"]}], "+", 
     RowBox[{
      SubscriptBox["\[Beta]", 
       RowBox[{"sig", ",", "sig", ",", "sig2", ",", "1"}]], " ", 
      SubscriptBox["\[Beta]", 
       RowBox[{"sig", ",", "sig2", ",", "sig2", ",", "1"}]], " ", 
      TemplateBox[{"H","sig2",RowBox[{"{", 
          RowBox[{"sig", ",", "sig", ",", "sig", ",", "sig2"}], "}"}]},
       "Subsuperscript"]}], "-", 
     RowBox[{
      UnderscriptBox["\<\"\[CapitalSigma]\"\>", 
       RowBox[{"op", "\[Element]", 
        SuperscriptBox[
         RowBox[{"rep", "[", "2", "]"}], "-"]}]], "[", 
      RowBox[{
       SubscriptBox["\[Beta]", 
        RowBox[{"sig", ",", "sig", ",", "op", ",", "1"}]], " ", 
       SubscriptBox["\[Beta]", 
        RowBox[{"sig", ",", "sig2", ",", "op", ",", "1"}]], " ", 
       TemplateBox[{"H",RowBox[{"{", 
           RowBox[{"sig", ",", "sig", ",", "sig", ",", "sig2"}], "}"}]},
        "Superscript"]}], "]"}], "-", 
     RowBox[{
      UnderscriptBox["\<\"\[CapitalSigma]\"\>", 
       RowBox[{"op", "\[Element]", 
        SuperscriptBox[
         RowBox[{"rep", "[", "1", "]"}], "+"]}]], "[", 
      RowBox[{
       SubscriptBox["\[Beta]", 
        RowBox[{"sig", ",", "sig", ",", "op", ",", "1"}]], " ", 
       SubscriptBox["\[Beta]", 
        RowBox[{"sig", ",", "sig2", ",", "op", ",", "1"}]], " ", 
       TemplateBox[{"H",RowBox[{"{", 
           RowBox[{"sig", ",", "sig", ",", "sig", ",", "sig2"}], "}"}]},
        "Superscript"]}], "]"}], "+", 
     RowBox[{
      UnderscriptBox["\<\"\[CapitalSigma]\"\>", 
       RowBox[{"op", "\[Element]", 
        SuperscriptBox[
         RowBox[{"rep", "[", "3", "]"}], "+"]}]], "[", 
      RowBox[{
       SubscriptBox["\[Beta]", 
        RowBox[{"sig", ",", "sig", ",", "op", ",", "1"}]], " ", 
       SubscriptBox["\[Beta]", 
        RowBox[{"sig", ",", "sig2", ",", "op", ",", "1"}]], " ", 
       TemplateBox[{"H",RowBox[{"{", 
           RowBox[{"sig", ",", "sig", ",", "sig", ",", "sig2"}], "}"}]},
        "Superscript"]}], "]"}]}], ",", 
    RowBox[{
     TemplateBox[{"H","0",RowBox[{"{", 
         RowBox[{"sig", ",", "sig", ",", "sig", ",", "sig"}], "}"}]},
      "Subsuperscript"], "-", 
     RowBox[{
      FractionBox["1", "2"], " ", 
      SubsuperscriptBox["\[Beta]", 
       RowBox[{"sig", ",", "sig", ",", "sig", ",", "1"}], "2"], " ", 
      TemplateBox[{"H","sig",RowBox[{"{", 
          RowBox[{"sig", ",", "sig", ",", "sig", ",", "sig"}], "}"}]},
       "Subsuperscript"]}], "-", 
     RowBox[{
      FractionBox["1", "2"], " ", 
      SubsuperscriptBox["\[Beta]", 
       RowBox[{"sig", ",", "sig", ",", "sig2", ",", "1"}], "2"], " ", 
      TemplateBox[{"H","sig2",RowBox[{"{", 
          RowBox[{"sig", ",", "sig", ",", "sig", ",", "sig"}], "}"}]},
       "Subsuperscript"]}], "+", 
     RowBox[{
      FractionBox["1", "2"], " ", 
      RowBox[{
       UnderscriptBox["\<\"\[CapitalSigma]\"\>", 
        RowBox[{"op", "\[Element]", 
         SuperscriptBox[
          RowBox[{"rep", "[", "2", "]"}], "-"]}]], "[", 
       RowBox[{
        SubsuperscriptBox["\[Beta]", 
         RowBox[{"sig", ",", "sig", ",", "op", ",", "1"}], "2"], " ", 
        TemplateBox[{"H",RowBox[{"{", 
            RowBox[{"sig", ",", "sig", ",", "sig", ",", "sig"}], "}"}]},
         "Superscript"]}], "]"}]}], "+", 
     RowBox[{
      FractionBox["1", "2"], " ", 
      RowBox[{
       UnderscriptBox["\<\"\[CapitalSigma]\"\>", 
        RowBox[{"op", "\[Element]", 
         SuperscriptBox[
          RowBox[{"rep", "[", "1", "]"}], "+"]}]], "[", 
       RowBox[{
        SubsuperscriptBox["\[Beta]", 
         RowBox[{"sig", ",", "sig", ",", "op", ",", "1"}], "2"], " ", 
        TemplateBox[{"H",RowBox[{"{", 
            RowBox[{"sig", ",", "sig", ",", "sig", ",", "sig"}], "}"}]},
         "Superscript"]}], "]"}]}], "-", 
     RowBox[{
      FractionBox["1", "2"], " ", 
      RowBox[{
       UnderscriptBox["\<\"\[CapitalSigma]\"\>", 
        RowBox[{"op", "\[Element]", 
         SuperscriptBox[
          RowBox[{"rep", "[", "3", "]"}], "+"]}]], "[", 
       RowBox[{
        SubsuperscriptBox["\[Beta]", 
         RowBox[{"sig", ",", "sig", ",", "op", ",", "1"}], "2"], " ", 
        TemplateBox[{"H",RowBox[{"{", 
            RowBox[{"sig", ",", "sig", ",", "sig", ",", "sig"}], "}"}]},
         "Superscript"]}], "]"}]}]}], ",", 
    RowBox[{
     RowBox[{
      UnderscriptBox["\<\"\[CapitalSigma]\"\>", 
       RowBox[{"op", "\[Element]", 
        SuperscriptBox[
         RowBox[{"rep", "[", "1", "]"}], "-"]}]], "[", 
      RowBox[{
       SubsuperscriptBox["\[Beta]", 
        RowBox[{"sig", ",", "sig2", ",", "op", ",", "1"}], "2"], " ", 
       TemplateBox[{"F",RowBox[{"{", 
           RowBox[{"sig", ",", "sig2", ",", "sig", ",", "sig2"}], "}"}]},
        "Superscript"]}], "]"}], "-", 
     RowBox[{
      UnderscriptBox["\<\"\[CapitalSigma]\"\>", 
       RowBox[{"op", "\[Element]", 
        SuperscriptBox[
         RowBox[{"rep", "[", "2", "]"}], "-"]}]], "[", 
      RowBox[{
       SubsuperscriptBox["\[Beta]", 
        RowBox[{"sig", ",", "sig2", ",", "op", ",", "1"}], "2"], " ", 
       TemplateBox[{"F",RowBox[{"{", 
           RowBox[{"sig", ",", "sig2", ",", "sig", ",", "sig2"}], "}"}]},
        "Superscript"]}], "]"}], "+", 
     RowBox[{
      UnderscriptBox["\<\"\[CapitalSigma]\"\>", 
       RowBox[{"op", "\[Element]", 
        SuperscriptBox[
         RowBox[{"rep", "[", "1", "]"}], "+"]}]], "[", 
      RowBox[{
       SubsuperscriptBox["\[Beta]", 
        RowBox[{"sig", ",", "sig2", ",", "op", ",", "1"}], "2"], " ", 
       TemplateBox[{"F",RowBox[{"{", 
           RowBox[{"sig", ",", "sig2", ",", "sig", ",", "sig2"}], "}"}]},
        "Superscript"]}], "]"}], "-", 
     RowBox[{
      UnderscriptBox["\<\"\[CapitalSigma]\"\>", 
       RowBox[{"op", "\[Element]", 
        SuperscriptBox[
         RowBox[{"rep", "[", "2", "]"}], "+"]}]], "[", 
      RowBox[{
       SubsuperscriptBox["\[Beta]", 
        RowBox[{"sig", ",", "sig2", ",", "op", ",", "1"}], "2"], " ", 
       TemplateBox[{"F",RowBox[{"{", 
           RowBox[{"sig", ",", "sig2", ",", "sig", ",", "sig2"}], "}"}]},
        "Superscript"]}], "]"}]}], ",", 
    RowBox[{
     RowBox[{
      SubsuperscriptBox["\[Beta]", 
       RowBox[{"sig", ",", "sig", ",", "sig2", ",", "1"}], "2"], " ", 
      TemplateBox[{"F","sig",RowBox[{"{", 
          RowBox[{"sig", ",", "sig2", ",", "sig", ",", "sig2"}], "}"}]},
       "Subsuperscript"]}], "+", 
     RowBox[{
      SubsuperscriptBox["\[Beta]", 
       RowBox[{"sig", ",", "sig2", ",", "sig2", ",", "1"}], "2"], " ", 
      TemplateBox[{"F","sig2",RowBox[{"{", 
          RowBox[{"sig", ",", "sig2", ",", "sig", ",", "sig2"}], "}"}]},
       "Subsuperscript"]}], "+", 
     RowBox[{"2", " ", 
      RowBox[{
       UnderscriptBox["\<\"\[CapitalSigma]\"\>", 
        RowBox[{"op", "\[Element]", 
         SuperscriptBox[
          RowBox[{"rep", "[", "2", "]"}], "-"]}]], "[", 
       RowBox[{
        SubsuperscriptBox["\[Beta]", 
         RowBox[{"sig", ",", "sig2", ",", "op", ",", "1"}], "2"], " ", 
        TemplateBox[{"F",RowBox[{"{", 
            RowBox[{"sig", ",", "sig2", ",", "sig", ",", "sig2"}], "}"}]},
         "Superscript"]}], "]"}]}], "+", 
     RowBox[{
      UnderscriptBox["\<\"\[CapitalSigma]\"\>", 
       RowBox[{"op", "\[Element]", 
        SuperscriptBox[
         RowBox[{"rep", "[", "3", "]"}], "-"]}]], "[", 
      RowBox[{
       SubsuperscriptBox["\[Beta]", 
        RowBox[{"sig", ",", "sig2", ",", "op", ",", "1"}], "2"], " ", 
       TemplateBox[{"F",RowBox[{"{", 
           RowBox[{"sig", ",", "sig2", ",", "sig", ",", "sig2"}], "}"}]},
        "Superscript"]}], "]"}], "+", 
     RowBox[{"2", " ", 
      RowBox[{
       UnderscriptBox["\<\"\[CapitalSigma]\"\>", 
        RowBox[{"op", "\[Element]", 
         SuperscriptBox[
          RowBox[{"rep", "[", "2", "]"}], "+"]}]], "[", 
       RowBox[{
        SubsuperscriptBox["\[Beta]", 
         RowBox[{"sig", ",", "sig2", ",", "op", ",", "1"}], "2"], " ", 
        TemplateBox[{"F",RowBox[{"{", 
            RowBox[{"sig", ",", "sig2", ",", "sig", ",", "sig2"}], "}"}]},
         "Superscript"]}], "]"}]}], "+", 
     RowBox[{
      UnderscriptBox["\<\"\[CapitalSigma]\"\>", 
       RowBox[{"op", "\[Element]", 
        SuperscriptBox[
         RowBox[{"rep", "[", "3", "]"}], "+"]}]], "[", 
      RowBox[{
       SubsuperscriptBox["\[Beta]", 
        RowBox[{"sig", ",", "sig2", ",", "op", ",", "1"}], "2"], " ", 
       TemplateBox[{"F",RowBox[{"{", 
           RowBox[{"sig", ",", "sig2", ",", "sig", ",", "sig2"}], "}"}]},
        "Superscript"]}], "]"}]}], ",", 
    RowBox[{
     RowBox[{
      SubscriptBox["\[Beta]", 
       RowBox[{"sig", ",", "eps", ",", "sig2", ",", "1"}]], " ", 
      SubscriptBox["\[Beta]", 
       RowBox[{"sig", ",", "sig", ",", "sig2", ",", "1"}]], " ", 
      TemplateBox[{"F","sig",RowBox[{"{", 
          RowBox[{"sig", ",", "sig2", ",", "eps", ",", "sig2"}], "}"}]},
       "Subsuperscript"]}], "+", 
     RowBox[{
      SubscriptBox["\[Beta]", 
       RowBox[{"eps", ",", "sig2", ",", "sig2", ",", "1"}]], " ", 
      SubscriptBox["\[Beta]", 
       RowBox[{"sig", ",", "sig2", ",", "sig2", ",", "1"}]], " ", 
      TemplateBox[{"F","sig2",RowBox[{"{", 
          RowBox[{"sig", ",", "sig2", ",", "eps", ",", "sig2"}], "}"}]},
       "Subsuperscript"]}], "+", 
     RowBox[{
      UnderscriptBox["\<\"\[CapitalSigma]\"\>", 
       RowBox[{"op", "\[Element]", 
        SuperscriptBox[
         RowBox[{"rep", "[", "3", "]"}], "-"]}]], "[", 
      RowBox[{
       SubscriptBox["\[Beta]", 
        RowBox[{"eps", ",", "sig2", ",", "op", ",", "1"}]], " ", 
       SubscriptBox["\[Beta]", 
        RowBox[{"sig", ",", "sig2", ",", "op", ",", "1"}]], " ", 
       TemplateBox[{"F",RowBox[{"{", 
           RowBox[{"sig", ",", "sig2", ",", "eps", ",", "sig2"}], "}"}]},
        "Superscript"]}], "]"}], "+", 
     RowBox[{
      UnderscriptBox["\<\"\[CapitalSigma]\"\>", 
       RowBox[{"op", "\[Element]", 
        SuperscriptBox[
         RowBox[{"rep", "[", "3", "]"}], "+"]}]], "[", 
      RowBox[{
       SubscriptBox["\[Beta]", 
        RowBox[{"eps", ",", "sig2", ",", "op", ",", "1"}]], " ", 
       SubscriptBox["\[Beta]", 
        RowBox[{"sig", ",", "sig2", ",", "op", ",", "1"}]], " ", 
       TemplateBox[{"F",RowBox[{"{", 
           RowBox[{"sig", ",", "sig2", ",", "eps", ",", "sig2"}], "}"}]},
        "Superscript"]}], "]"}]}], ",", 
    RowBox[{
     RowBox[{
      SubsuperscriptBox["\[Beta]", 
       RowBox[{"sig", ",", "sig", ",", "sig2", ",", "1"}], "2"], " ", 
      TemplateBox[{"H","sig",RowBox[{"{", 
          RowBox[{"sig", ",", "sig2", ",", "sig", ",", "sig2"}], "}"}]},
       "Subsuperscript"]}], "+", 
     RowBox[{
      SubsuperscriptBox["\[Beta]", 
       RowBox[{"sig", ",", "sig2", ",", "sig2", ",", "1"}], "2"], " ", 
      TemplateBox[{"H","sig2",RowBox[{"{", 
          RowBox[{"sig", ",", "sig2", ",", "sig", ",", "sig2"}], "}"}]},
       "Subsuperscript"]}], "-", 
     RowBox[{
      UnderscriptBox["\<\"\[CapitalSigma]\"\>", 
       RowBox[{"op", "\[Element]", 
        SuperscriptBox[
         RowBox[{"rep", "[", "1", "]"}], "-"]}]], "[", 
      RowBox[{
       SubsuperscriptBox["\[Beta]", 
        RowBox[{"sig", ",", "sig2", ",", "op", ",", "1"}], "2"], " ", 
       TemplateBox[{"H",RowBox[{"{", 
           RowBox[{"sig", ",", "sig2", ",", "sig", ",", "sig2"}], "}"}]},
        "Superscript"]}], "]"}], "-", 
     RowBox[{
      UnderscriptBox["\<\"\[CapitalSigma]\"\>", 
       RowBox[{"op", "\[Element]", 
        SuperscriptBox[
         RowBox[{"rep", "[", "2", "]"}], "-"]}]], "[", 
      RowBox[{
       SubsuperscriptBox["\[Beta]", 
        RowBox[{"sig", ",", "sig2", ",", "op", ",", "1"}], "2"], " ", 
       TemplateBox[{"H",RowBox[{"{", 
           RowBox[{"sig", ",", "sig2", ",", "sig", ",", "sig2"}], "}"}]},
        "Superscript"]}], "]"}], "+", 
     RowBox[{
      UnderscriptBox["\<\"\[CapitalSigma]\"\>", 
       RowBox[{"op", "\[Element]", 
        SuperscriptBox[
         RowBox[{"rep", "[", "3", "]"}], "-"]}]], "[", 
      RowBox[{
       SubsuperscriptBox["\[Beta]", 
        RowBox[{"sig", ",", "sig2", ",", "op", ",", "1"}], "2"], " ", 
       TemplateBox[{"H",RowBox[{"{", 
           RowBox[{"sig", ",", "sig2", ",", "sig", ",", "sig2"}], "}"}]},
        "Superscript"]}], "]"}], "-", 
     RowBox[{
      UnderscriptBox["\<\"\[CapitalSigma]\"\>", 
       RowBox[{"op", "\[Element]", 
        SuperscriptBox[
         RowBox[{"rep", "[", "1", "]"}], "+"]}]], "[", 
      RowBox[{
       SubsuperscriptBox["\[Beta]", 
        RowBox[{"sig", ",", "sig2", ",", "op", ",", "1"}], "2"], " ", 
       TemplateBox[{"H",RowBox[{"{", 
           RowBox[{"sig", ",", "sig2", ",", "sig", ",", "sig2"}], "}"}]},
        "Superscript"]}], "]"}], "-", 
     RowBox[{
      UnderscriptBox["\<\"\[CapitalSigma]\"\>", 
       RowBox[{"op", "\[Element]", 
        SuperscriptBox[
         RowBox[{"rep", "[", "2", "]"}], "+"]}]], "[", 
      RowBox[{
       SubsuperscriptBox["\[Beta]", 
        RowBox[{"sig", ",", "sig2", ",", "op", ",", "1"}], "2"], " ", 
       TemplateBox[{"H",RowBox[{"{", 
           RowBox[{"sig", ",", "sig2", ",", "sig", ",", "sig2"}], "}"}]},
        "Superscript"]}], "]"}], "+", 
     RowBox[{
      UnderscriptBox["\<\"\[CapitalSigma]\"\>", 
       RowBox[{"op", "\[Element]", 
        SuperscriptBox[
         RowBox[{"rep", "[", "3", "]"}], "+"]}]], "[", 
      RowBox[{
       SubsuperscriptBox["\[Beta]", 
        RowBox[{"sig", ",", "sig2", ",", "op", ",", "1"}], "2"], " ", 
       TemplateBox[{"H",RowBox[{"{", 
           RowBox[{"sig", ",", "sig2", ",", "sig", ",", "sig2"}], "}"}]},
        "Superscript"]}], "]"}]}], ",", 
    RowBox[{
     RowBox[{
      SubscriptBox["\[Beta]", 
       RowBox[{"sig", ",", "sig", ",", "eps", ",", "1"}]], " ", 
      SubscriptBox["\[Beta]", 
       RowBox[{"sig", ",", "sig", ",", "sig2", ",", "1"}]], " ", 
      TemplateBox[{"F","sig",RowBox[{"{", 
          RowBox[{"sig", ",", "eps", ",", "sig", ",", "sig2"}], "}"}]},
       "Subsuperscript"]}], "+", 
     RowBox[{
      SubscriptBox["\[Beta]", 
       RowBox[{"sig", ",", "eps", ",", "sig2", ",", "1"}]], " ", 
      SubscriptBox["\[Beta]", 
       RowBox[{"sig", ",", "sig2", ",", "sig2", ",", "1"}]], " ", 
      TemplateBox[{"F","sig2",RowBox[{"{", 
          RowBox[{"sig", ",", "eps", ",", "sig", ",", "sig2"}], "}"}]},
       "Subsuperscript"]}], "+", 
     RowBox[{
      UnderscriptBox["\<\"\[CapitalSigma]\"\>", 
       RowBox[{"op", "\[Element]", 
        SuperscriptBox[
         RowBox[{"rep", "[", "3", "]"}], "-"]}]], "[", 
      RowBox[{
       SubscriptBox["\[Beta]", 
        RowBox[{"sig", ",", "eps", ",", "op", ",", "1"}]], " ", 
       SubscriptBox["\[Beta]", 
        RowBox[{"sig", ",", "sig2", ",", "op", ",", "1"}]], " ", 
       TemplateBox[{"F",RowBox[{"{", 
           RowBox[{"sig", ",", "eps", ",", "sig", ",", "sig2"}], "}"}]},
        "Superscript"]}], "]"}], "+", 
     RowBox[{
      UnderscriptBox["\<\"\[CapitalSigma]\"\>", 
       RowBox[{"op", "\[Element]", 
        SuperscriptBox[
         RowBox[{"rep", "[", "3", "]"}], "+"]}]], "[", 
      RowBox[{
       SubscriptBox["\[Beta]", 
        RowBox[{"sig", ",", "eps", ",", "op", ",", "1"}]], " ", 
       SubscriptBox["\[Beta]", 
        RowBox[{"sig", ",", "sig2", ",", "op", ",", "1"}]], " ", 
       TemplateBox[{"F",RowBox[{"{", 
           RowBox[{"sig", ",", "eps", ",", "sig", ",", "sig2"}], "}"}]},
        "Superscript"]}], "]"}]}], ",", 
    RowBox[{
     TemplateBox[{"H","0",RowBox[{"{", 
         RowBox[{"eps", ",", "eps", ",", "sig2", ",", "sig2"}], "}"}]},
      "Subsuperscript"], "+", 
     FractionBox[
      RowBox[{
       SubscriptBox["\[Beta]", 
        RowBox[{"eps", ",", "eps", ",", "eps", ",", "1"}]], " ", 
       SubscriptBox["\[Beta]", 
        RowBox[{"eps", ",", "sig2", ",", "sig2", ",", "1"}]], " ", 
       TemplateBox[{"H","eps",RowBox[{"{", 
           RowBox[{"eps", ",", "eps", ",", "sig2", ",", "sig2"}], "}"}]},
        "Subsuperscript"]}], 
      SqrtBox["2"]], "-", 
     RowBox[{
      FractionBox["1", "2"], " ", 
      SubsuperscriptBox["\[Beta]", 
       RowBox[{"sig", ",", "eps", ",", "sig2", ",", "1"}], "2"], " ", 
      TemplateBox[{"H","sig",RowBox[{"{", 
          RowBox[{"eps", ",", "sig2", ",", "sig2", ",", "eps"}], "}"}]},
       "Subsuperscript"]}], "-", 
     RowBox[{
      FractionBox["1", "2"], " ", 
      SubsuperscriptBox["\[Beta]", 
       RowBox[{"eps", ",", "sig2", ",", "sig2", ",", "1"}], "2"], " ", 
      TemplateBox[{"H","sig2",RowBox[{"{", 
          RowBox[{"eps", ",", "sig2", ",", "sig2", ",", "eps"}], "}"}]},
       "Subsuperscript"]}], "+", 
     RowBox[{
      FractionBox["1", "2"], " ", 
      RowBox[{
       UnderscriptBox["\<\"\[CapitalSigma]\"\>", 
        RowBox[{"op", "\[Element]", 
         SuperscriptBox[
          RowBox[{"rep", "[", "3", "]"}], "-"]}]], "[", 
       RowBox[{
        SubsuperscriptBox["\[Beta]", 
         RowBox[{"eps", ",", "sig2", ",", "op", ",", "1"}], "2"], " ", 
        TemplateBox[{"H",RowBox[{"{", 
            RowBox[{"eps", ",", "sig2", ",", "sig2", ",", "eps"}], "}"}]},
         "Superscript"]}], "]"}]}], "+", 
     FractionBox[
      RowBox[{
       UnderscriptBox["\<\"\[CapitalSigma]\"\>", 
        RowBox[{"op", "\[Element]", 
         SuperscriptBox[
          RowBox[{"rep", "[", "1", "]"}], "+"]}]], "[", 
       RowBox[{
        SubscriptBox["\[Beta]", 
         RowBox[{"eps", ",", "eps", ",", "op", ",", "1"}]], " ", 
        SubscriptBox["\[Beta]", 
         RowBox[{"sig2", ",", "sig2", ",", "op", ",", "1"}]], " ", 
        TemplateBox[{"H",RowBox[{"{", 
            RowBox[{"eps", ",", "eps", ",", "sig2", ",", "sig2"}], "}"}]},
         "Superscript"]}], "]"}], 
      SqrtBox["2"]], "-", 
     RowBox[{
      FractionBox["1", "2"], " ", 
      RowBox[{
       UnderscriptBox["\<\"\[CapitalSigma]\"\>", 
        RowBox[{"op", "\[Element]", 
         SuperscriptBox[
          RowBox[{"rep", "[", "3", "]"}], "+"]}]], "[", 
       RowBox[{
        SubsuperscriptBox["\[Beta]", 
         RowBox[{"eps", ",", "sig2", ",", "op", ",", "1"}], "2"], " ", 
        TemplateBox[{"H",RowBox[{"{", 
            RowBox[{"eps", ",", "sig2", ",", "sig2", ",", "eps"}], "}"}]},
         "Superscript"]}], "]"}]}]}], ",", 
    RowBox[{
     RowBox[{
      SubscriptBox["\[Beta]", 
       RowBox[{"sig", ",", "sig", ",", "eps", ",", "1"}]], " ", 
      SubscriptBox["\[Beta]", 
       RowBox[{"sig", ",", "sig", ",", "sig2", ",", "1"}]], " ", 
      TemplateBox[{"F","sig",RowBox[{"{", 
          RowBox[{"sig", ",", "eps", ",", "sig2", ",", "sig"}], "}"}]},
       "Subsuperscript"]}], "+", 
     RowBox[{
      SubscriptBox["\[Beta]", 
       RowBox[{"sig", ",", "eps", ",", "sig2", ",", "1"}]], " ", 
      SubscriptBox["\[Beta]", 
       RowBox[{"sig", ",", "sig", ",", "sig", ",", "1"}]], " ", 
      TemplateBox[{"F","sig",RowBox[{"{", 
          RowBox[{"sig", ",", "sig", ",", "eps", ",", "sig2"}], "}"}]},
       "Subsuperscript"]}], "+", 
     RowBox[{
      SubscriptBox["\[Beta]", 
       RowBox[{"sig", ",", "eps", ",", "sig2", ",", "1"}]], " ", 
      SubscriptBox["\[Beta]", 
       RowBox[{"sig", ",", "sig2", ",", "sig2", ",", "1"}]], " ", 
      TemplateBox[{"F","sig2",RowBox[{"{", 
          RowBox[{"sig", ",", "eps", ",", "sig2", ",", "sig"}], "}"}]},
       "Subsuperscript"]}], "+", 
     RowBox[{
      SubscriptBox["\[Beta]", 
       RowBox[{"eps", ",", "sig2", ",", "sig2", ",", "1"}]], " ", 
      SubscriptBox["\[Beta]", 
       RowBox[{"sig", ",", "sig", ",", "sig2", ",", "1"}]], " ", 
      TemplateBox[{"F","sig2",RowBox[{"{", 
          RowBox[{"sig", ",", "sig", ",", "eps", ",", "sig2"}], "}"}]},
       "Subsuperscript"]}], "-", 
     RowBox[{
      UnderscriptBox["\<\"\[CapitalSigma]\"\>", 
       RowBox[{"op", "\[Element]", 
        SuperscriptBox[
         RowBox[{"rep", "[", "3", "]"}], "-"]}]], "[", 
      RowBox[{
       SubscriptBox["\[Beta]", 
        RowBox[{"sig", ",", "eps", ",", "op", ",", "1"}]], " ", 
       SubscriptBox["\[Beta]", 
        RowBox[{"sig", ",", "sig2", ",", "op", ",", "1"}]], " ", 
       TemplateBox[{"F",RowBox[{"{", 
           RowBox[{"sig", ",", "eps", ",", "sig2", ",", "sig"}], "}"}]},
        "Superscript"]}], "]"}], "+", 
     RowBox[{
      UnderscriptBox["\<\"\[CapitalSigma]\"\>", 
       RowBox[{"op", "\[Element]", 
        SuperscriptBox[
         RowBox[{"rep", "[", "3", "]"}], "+"]}]], "[", 
      RowBox[{
       SubscriptBox["\[Beta]", 
        RowBox[{"sig", ",", "eps", ",", "op", ",", "1"}]], " ", 
       SubscriptBox["\[Beta]", 
        RowBox[{"sig", ",", "sig2", ",", "op", ",", "1"}]], " ", 
       TemplateBox[{"F",RowBox[{"{", 
           RowBox[{"sig", ",", "eps", ",", "sig2", ",", "sig"}], "}"}]},
        "Superscript"]}], "]"}], "+", 
     RowBox[{
      UnderscriptBox["\<\"\[CapitalSigma]\"\>", 
       RowBox[{"op", "\[Element]", 
        SuperscriptBox[
         RowBox[{"rep", "[", "3", "]"}], "+"]}]], "[", 
      RowBox[{
       SubscriptBox["\[Beta]", 
        RowBox[{"eps", ",", "sig2", ",", "op", ",", "1"}]], " ", 
       SubscriptBox["\[Beta]", 
        RowBox[{"sig", ",", "sig", ",", "op", ",", "1"}]], " ", 
       TemplateBox[{"F",RowBox[{"{", 
           RowBox[{"sig", ",", "sig", ",", "eps", ",", "sig2"}], "}"}]},
        "Superscript"]}], "]"}]}], ",", 
    RowBox[{
     RowBox[{
      SubscriptBox["\[Beta]", 
       RowBox[{"sig", ",", "eps", ",", "sig2", ",", "1"}]], " ", 
      SubscriptBox["\[Beta]", 
       RowBox[{"sig", ",", "sig2", ",", "sig2", ",", "1"}]], " ", 
      TemplateBox[{"F","sig",RowBox[{"{", 
          RowBox[{"eps", ",", "sig2", ",", "sig2", ",", "sig2"}], "}"}]},
       "Subsuperscript"]}], "+", 
     RowBox[{
      SubscriptBox["\[Beta]", 
       RowBox[{"eps", ",", "sig2", ",", "sig2", ",", "1"}]], " ", 
      SubscriptBox["\[Beta]", 
       RowBox[{"sig2", ",", "sig2", ",", "sig2", ",", "1"}]], " ", 
      TemplateBox[{"F","sig2",RowBox[{"{", 
          RowBox[{"eps", ",", "sig2", ",", "sig2", ",", "sig2"}], "}"}]},
       "Subsuperscript"]}], "+", 
     RowBox[{
      UnderscriptBox["\<\"\[CapitalSigma]\"\>", 
       RowBox[{"op", "\[Element]", 
        SuperscriptBox[
         RowBox[{"rep", "[", "3", "]"}], "+"]}]], "[", 
      RowBox[{
       SubscriptBox["\[Beta]", 
        RowBox[{"eps", ",", "sig2", ",", "op", ",", "1"}]], " ", 
       SubscriptBox["\[Beta]", 
        RowBox[{"sig2", ",", "sig2", ",", "op", ",", "1"}]], " ", 
       TemplateBox[{"F",RowBox[{"{", 
           RowBox[{"eps", ",", "sig2", ",", "sig2", ",", "sig2"}], "}"}]},
        "Superscript"]}], "]"}]}], ",", 
    RowBox[{
     RowBox[{
      RowBox[{"-", 
       SubscriptBox["\[Beta]", 
        RowBox[{"sig", ",", "sig", ",", "eps", ",", "1"}]]}], " ", 
      SubscriptBox["\[Beta]", 
       RowBox[{"sig", ",", "sig", ",", "sig2", ",", "1"}]], " ", 
      TemplateBox[{"H","sig",RowBox[{"{", 
          RowBox[{"sig", ",", "eps", ",", "sig2", ",", "sig"}], "}"}]},
       "Subsuperscript"]}], "+", 
     RowBox[{
      SubscriptBox["\[Beta]", 
       RowBox[{"sig", ",", "eps", ",", "sig2", ",", "1"}]], " ", 
      SubscriptBox["\[Beta]", 
       RowBox[{"sig", ",", "sig", ",", "sig", ",", "1"}]], " ", 
      TemplateBox[{"H","sig",RowBox[{"{", 
          RowBox[{"sig", ",", "sig", ",", "eps", ",", "sig2"}], "}"}]},
       "Subsuperscript"]}], "-", 
     RowBox[{
      SubscriptBox["\[Beta]", 
       RowBox[{"sig", ",", "eps", ",", "sig2", ",", "1"}]], " ", 
      SubscriptBox["\[Beta]", 
       RowBox[{"sig", ",", "sig2", ",", "sig2", ",", "1"}]], " ", 
      TemplateBox[{"H","sig2",RowBox[{"{", 
          RowBox[{"sig", ",", "eps", ",", "sig2", ",", "sig"}], "}"}]},
       "Subsuperscript"]}], "+", 
     RowBox[{
      SubscriptBox["\[Beta]", 
       RowBox[{"eps", ",", "sig2", ",", "sig2", ",", "1"}]], " ", 
      SubscriptBox["\[Beta]", 
       RowBox[{"sig", ",", "sig", ",", "sig2", ",", "1"}]], " ", 
      TemplateBox[{"H","sig2",RowBox[{"{", 
          RowBox[{"sig", ",", "sig", ",", "eps", ",", "sig2"}], "}"}]},
       "Subsuperscript"]}], "+", 
     RowBox[{
      UnderscriptBox["\<\"\[CapitalSigma]\"\>", 
       RowBox[{"op", "\[Element]", 
        SuperscriptBox[
         RowBox[{"rep", "[", "3", "]"}], "-"]}]], "[", 
      RowBox[{
       SubscriptBox["\[Beta]", 
        RowBox[{"sig", ",", "eps", ",", "op", ",", "1"}]], " ", 
       SubscriptBox["\[Beta]", 
        RowBox[{"sig", ",", "sig2", ",", "op", ",", "1"}]], " ", 
       TemplateBox[{"H",RowBox[{"{", 
           RowBox[{"sig", ",", "eps", ",", "sig2", ",", "sig"}], "}"}]},
        "Superscript"]}], "]"}], "-", 
     RowBox[{
      UnderscriptBox["\<\"\[CapitalSigma]\"\>", 
       RowBox[{"op", "\[Element]", 
        SuperscriptBox[
         RowBox[{"rep", "[", "3", "]"}], "+"]}]], "[", 
      RowBox[{
       SubscriptBox["\[Beta]", 
        RowBox[{"sig", ",", "eps", ",", "op", ",", "1"}]], " ", 
       SubscriptBox["\[Beta]", 
        RowBox[{"sig", ",", "sig2", ",", "op", ",", "1"}]], " ", 
       TemplateBox[{"H",RowBox[{"{", 
           RowBox[{"sig", ",", "eps", ",", "sig2", ",", "sig"}], "}"}]},
        "Superscript"]}], "]"}], "+", 
     RowBox[{
      UnderscriptBox["\<\"\[CapitalSigma]\"\>", 
       RowBox[{"op", "\[Element]", 
        SuperscriptBox[
         RowBox[{"rep", "[", "3", "]"}], "+"]}]], "[", 
      RowBox[{
       SubscriptBox["\[Beta]", 
        RowBox[{"eps", ",", "sig2", ",", "op", ",", "1"}]], " ", 
       SubscriptBox["\[Beta]", 
        RowBox[{"sig", ",", "sig", ",", "op", ",", "1"}]], " ", 
       TemplateBox[{"H",RowBox[{"{", 
           RowBox[{"sig", ",", "sig", ",", "eps", ",", "sig2"}], "}"}]},
        "Superscript"]}], "]"}]}], ",", 
    RowBox[{
     RowBox[{
      SubscriptBox["\[Beta]", 
       RowBox[{"sig", ",", "sig", ",", "eps", ",", "1"}]], " ", 
      SubscriptBox["\[Beta]", 
       RowBox[{"sig", ",", "sig2", ",", "sig2", ",", "1"}]], " ", 
      TemplateBox[{"F","sig",RowBox[{"{", 
          RowBox[{"sig", ",", "eps", ",", "sig2", ",", "sig2"}], "}"}]},
       "Subsuperscript"]}], "+", 
     RowBox[{
      SubscriptBox["\[Beta]", 
       RowBox[{"sig", ",", "eps", ",", "sig2", ",", "1"}]], " ", 
      SubscriptBox["\[Beta]", 
       RowBox[{"sig", ",", "sig", ",", "sig2", ",", "1"}]], " ", 
      TemplateBox[{"F","sig",RowBox[{"{", 
          RowBox[{"sig", ",", "sig2", ",", "sig2", ",", "eps"}], "}"}]},
       "Subsuperscript"]}], "+", 
     RowBox[{
      SubscriptBox["\[Beta]", 
       RowBox[{"sig", ",", "eps", ",", "sig2", ",", "1"}]], " ", 
      SubscriptBox["\[Beta]", 
       RowBox[{"sig2", ",", "sig2", ",", "sig2", ",", "1"}]], " ", 
      TemplateBox[{"F","sig2",RowBox[{"{", 
          RowBox[{"sig", ",", "eps", ",", "sig2", ",", "sig2"}], "}"}]},
       "Subsuperscript"]}], "+", 
     RowBox[{
      SubscriptBox["\[Beta]", 
       RowBox[{"eps", ",", "sig2", ",", "sig2", ",", "1"}]], " ", 
      SubscriptBox["\[Beta]", 
       RowBox[{"sig", ",", "sig2", ",", "sig2", ",", "1"}]], " ", 
      TemplateBox[{"F","sig2",RowBox[{"{", 
          RowBox[{"sig", ",", "sig2", ",", "sig2", ",", "eps"}], "}"}]},
       "Subsuperscript"]}], "-", 
     RowBox[{
      UnderscriptBox["\<\"\[CapitalSigma]\"\>", 
       RowBox[{"op", "\[Element]", 
        SuperscriptBox[
         RowBox[{"rep", "[", "3", "]"}], "-"]}]], "[", 
      RowBox[{
       SubscriptBox["\[Beta]", 
        RowBox[{"eps", ",", "sig2", ",", "op", ",", "1"}]], " ", 
       SubscriptBox["\[Beta]", 
        RowBox[{"sig", ",", "sig2", ",", "op", ",", "1"}]], " ", 
       TemplateBox[{"F",RowBox[{"{", 
           RowBox[{"sig", ",", "sig2", ",", "sig2", ",", "eps"}], "}"}]},
        "Superscript"]}], "]"}], "+", 
     RowBox[{
      UnderscriptBox["\<\"\[CapitalSigma]\"\>", 
       RowBox[{"op", "\[Element]", 
        SuperscriptBox[
         RowBox[{"rep", "[", "3", "]"}], "+"]}]], "[", 
      RowBox[{
       SubscriptBox["\[Beta]", 
        RowBox[{"sig", ",", "eps", ",", "op", ",", "1"}]], " ", 
       SubscriptBox["\[Beta]", 
        RowBox[{"sig2", ",", "sig2", ",", "op", ",", "1"}]], " ", 
       TemplateBox[{"F",RowBox[{"{", 
           RowBox[{"sig", ",", "eps", ",", "sig2", ",", "sig2"}], "}"}]},
        "Superscript"]}], "]"}], "+", 
     RowBox[{
      UnderscriptBox["\<\"\[CapitalSigma]\"\>", 
       RowBox[{"op", "\[Element]", 
        SuperscriptBox[
         RowBox[{"rep", "[", "3", "]"}], "+"]}]], "[", 
      RowBox[{
       SubscriptBox["\[Beta]", 
        RowBox[{"eps", ",", "sig2", ",", "op", ",", "1"}]], " ", 
       SubscriptBox["\[Beta]", 
        RowBox[{"sig", ",", "sig2", ",", "op", ",", "1"}]], " ", 
       TemplateBox[{"F",RowBox[{"{", 
           RowBox[{"sig", ",", "sig2", ",", "sig2", ",", "eps"}], "}"}]},
        "Superscript"]}], "]"}]}], ",", 
    RowBox[{
     RowBox[{
      RowBox[{"-", 
       SubscriptBox["\[Beta]", 
        RowBox[{"sig", ",", "sig", ",", "eps", ",", "1"}]]}], " ", 
      SubscriptBox["\[Beta]", 
       RowBox[{"sig", ",", "sig2", ",", "sig2", ",", "1"}]], " ", 
      TemplateBox[{"H","sig",RowBox[{"{", 
          RowBox[{"sig", ",", "eps", ",", "sig2", ",", "sig2"}], "}"}]},
       "Subsuperscript"]}], "+", 
     RowBox[{
      SubscriptBox["\[Beta]", 
       RowBox[{"sig", ",", "eps", ",", "sig2", ",", "1"}]], " ", 
      SubscriptBox["\[Beta]", 
       RowBox[{"sig", ",", "sig", ",", "sig2", ",", "1"}]], " ", 
      TemplateBox[{"H","sig",RowBox[{"{", 
          RowBox[{"sig", ",", "sig2", ",", "sig2", ",", "eps"}], "}"}]},
       "Subsuperscript"]}], "-", 
     RowBox[{
      SubscriptBox["\[Beta]", 
       RowBox[{"sig", ",", "eps", ",", "sig2", ",", "1"}]], " ", 
      SubscriptBox["\[Beta]", 
       RowBox[{"sig2", ",", "sig2", ",", "sig2", ",", "1"}]], " ", 
      TemplateBox[{"H","sig2",RowBox[{"{", 
          RowBox[{"sig", ",", "eps", ",", "sig2", ",", "sig2"}], "}"}]},
       "Subsuperscript"]}], "+", 
     RowBox[{
      SubscriptBox["\[Beta]", 
       RowBox[{"eps", ",", "sig2", ",", "sig2", ",", "1"}]], " ", 
      SubscriptBox["\[Beta]", 
       RowBox[{"sig", ",", "sig2", ",", "sig2", ",", "1"}]], " ", 
      TemplateBox[{"H","sig2",RowBox[{"{", 
          RowBox[{"sig", ",", "sig2", ",", "sig2", ",", "eps"}], "}"}]},
       "Subsuperscript"]}], "-", 
     RowBox[{
      UnderscriptBox["\<\"\[CapitalSigma]\"\>", 
       RowBox[{"op", "\[Element]", 
        SuperscriptBox[
         RowBox[{"rep", "[", "3", "]"}], "-"]}]], "[", 
      RowBox[{
       SubscriptBox["\[Beta]", 
        RowBox[{"eps", ",", "sig2", ",", "op", ",", "1"}]], " ", 
       SubscriptBox["\[Beta]", 
        RowBox[{"sig", ",", "sig2", ",", "op", ",", "1"}]], " ", 
       TemplateBox[{"H",RowBox[{"{", 
           RowBox[{"sig", ",", "sig2", ",", "sig2", ",", "eps"}], "}"}]},
        "Superscript"]}], "]"}], "-", 
     RowBox[{
      UnderscriptBox["\<\"\[CapitalSigma]\"\>", 
       RowBox[{"op", "\[Element]", 
        SuperscriptBox[
         RowBox[{"rep", "[", "3", "]"}], "+"]}]], "[", 
      RowBox[{
       SubscriptBox["\[Beta]", 
        RowBox[{"sig", ",", "eps", ",", "op", ",", "1"}]], " ", 
       SubscriptBox["\[Beta]", 
        RowBox[{"sig2", ",", "sig2", ",", "op", ",", "1"}]], " ", 
       TemplateBox[{"H",RowBox[{"{", 
           RowBox[{"sig", ",", "eps", ",", "sig2", ",", "sig2"}], "}"}]},
        "Superscript"]}], "]"}], "+", 
     RowBox[{
      UnderscriptBox["\<\"\[CapitalSigma]\"\>", 
       RowBox[{"op", "\[Element]", 
        SuperscriptBox[
         RowBox[{"rep", "[", "3", "]"}], "+"]}]], "[", 
      RowBox[{
       SubscriptBox["\[Beta]", 
        RowBox[{"eps", ",", "sig2", ",", "op", ",", "1"}]], " ", 
       SubscriptBox["\[Beta]", 
        RowBox[{"sig", ",", "sig2", ",", "op", ",", "1"}]], " ", 
       TemplateBox[{"H",RowBox[{"{", 
           RowBox[{"sig", ",", "sig2", ",", "sig2", ",", "eps"}], "}"}]},
        "Superscript"]}], "]"}]}], ",", 
    RowBox[{
     RowBox[{
      SubscriptBox["\[Beta]", 
       RowBox[{"sig", ",", "sig", ",", "sig", ",", "1"}]], " ", 
      SubscriptBox["\[Beta]", 
       RowBox[{"sig", ",", "sig2", ",", "sig2", ",", "1"}]], " ", 
      TemplateBox[{"H","sig",RowBox[{"{", 
          RowBox[{"sig", ",", "sig", ",", "sig2", ",", "sig2"}], "}"}]},
       "Subsuperscript"]}], "+", 
     RowBox[{
      SubscriptBox["\[Beta]", 
       RowBox[{"sig", ",", "sig", ",", "sig2", ",", "1"}]], " ", 
      SubscriptBox["\[Beta]", 
       RowBox[{"sig2", ",", "sig2", ",", "sig2", ",", "1"}]], " ", 
      TemplateBox[{"H","sig2",RowBox[{"{", 
          RowBox[{"sig", ",", "sig", ",", "sig2", ",", "sig2"}], "}"}]},
       "Subsuperscript"]}], "+", 
     RowBox[{
      UnderscriptBox["\<\"\[CapitalSigma]\"\>", 
       RowBox[{"op", "\[Element]", 
        SuperscriptBox[
         RowBox[{"rep", "[", "1", "]"}], "-"]}]], "[", 
      RowBox[{
       SubsuperscriptBox["\[Beta]", 
        RowBox[{"sig", ",", "sig2", ",", "op", ",", "1"}], "2"], " ", 
       TemplateBox[{"H",RowBox[{"{", 
           RowBox[{"sig", ",", "sig2", ",", "sig2", ",", "sig"}], "}"}]},
        "Superscript"]}], "]"}], "-", 
     RowBox[{
      UnderscriptBox["\<\"\[CapitalSigma]\"\>", 
       RowBox[{"op", "\[Element]", 
        SuperscriptBox[
         RowBox[{"rep", "[", "2", "]"}], "-"]}]], "[", 
      RowBox[{
       SubsuperscriptBox["\[Beta]", 
        RowBox[{"sig", ",", "sig2", ",", "op", ",", "1"}], "2"], " ", 
       TemplateBox[{"H",RowBox[{"{", 
           RowBox[{"sig", ",", "sig2", ",", "sig2", ",", "sig"}], "}"}]},
        "Superscript"]}], "]"}], "-", 
     RowBox[{
      UnderscriptBox["\<\"\[CapitalSigma]\"\>", 
       RowBox[{"op", "\[Element]", 
        SuperscriptBox[
         RowBox[{"rep", "[", "1", "]"}], "+"]}]], "[", 
      RowBox[{
       SubsuperscriptBox["\[Beta]", 
        RowBox[{"sig", ",", "sig2", ",", "op", ",", "1"}], "2"], " ", 
       TemplateBox[{"H",RowBox[{"{", 
           RowBox[{"sig", ",", "sig2", ",", "sig2", ",", "sig"}], "}"}]},
        "Superscript"]}], "]"}], "+", 
     RowBox[{
      UnderscriptBox["\<\"\[CapitalSigma]\"\>", 
       RowBox[{"op", "\[Element]", 
        SuperscriptBox[
         RowBox[{"rep", "[", "2", "]"}], "+"]}]], "[", 
      RowBox[{
       SubsuperscriptBox["\[Beta]", 
        RowBox[{"sig", ",", "sig2", ",", "op", ",", "1"}], "2"], " ", 
       TemplateBox[{"H",RowBox[{"{", 
           RowBox[{"sig", ",", "sig2", ",", "sig2", ",", "sig"}], "}"}]},
        "Superscript"]}], "]"}], "+", 
     RowBox[{
      UnderscriptBox["\<\"\[CapitalSigma]\"\>", 
       RowBox[{"op", "\[Element]", 
        SuperscriptBox[
         RowBox[{"rep", "[", "3", "]"}], "+"]}]], "[", 
      RowBox[{
       SubscriptBox["\[Beta]", 
        RowBox[{"sig", ",", "sig", ",", "op", ",", "1"}]], " ", 
       SubscriptBox["\[Beta]", 
        RowBox[{"sig2", ",", "sig2", ",", "op", ",", "1"}]], " ", 
       TemplateBox[{"H",RowBox[{"{", 
           RowBox[{"sig", ",", "sig", ",", "sig2", ",", "sig2"}], "}"}]},
        "Superscript"]}], "]"}]}], ",", 
    RowBox[{
     RowBox[{
      SubsuperscriptBox["\[Beta]", 
       RowBox[{"sig", ",", "sig", ",", "sig2", ",", "1"}], "2"], " ", 
      TemplateBox[{"H","sig",RowBox[{"{", 
          RowBox[{"sig", ",", "sig2", ",", "sig2", ",", "sig"}], "}"}]},
       "Subsuperscript"]}], "+", 
     RowBox[{
      SubsuperscriptBox["\[Beta]", 
       RowBox[{"sig", ",", "sig2", ",", "sig2", ",", "1"}], "2"], " ", 
      TemplateBox[{"H","sig2",RowBox[{"{", 
          RowBox[{"sig", ",", "sig2", ",", "sig2", ",", "sig"}], "}"}]},
       "Subsuperscript"]}], "+", 
     RowBox[{
      UnderscriptBox["\<\"\[CapitalSigma]\"\>", 
       RowBox[{"op", "\[Element]", 
        SuperscriptBox[
         RowBox[{"rep", "[", "1", "]"}], "-"]}]], "[", 
      RowBox[{
       SubsuperscriptBox["\[Beta]", 
        RowBox[{"sig", ",", "sig2", ",", "op", ",", "1"}], "2"], " ", 
       TemplateBox[{"H",RowBox[{"{", 
           RowBox[{"sig", ",", "sig2", ",", "sig2", ",", "sig"}], "}"}]},
        "Superscript"]}], "]"}], "-", 
     RowBox[{"2", " ", 
      RowBox[{
       UnderscriptBox["\<\"\[CapitalSigma]\"\>", 
        RowBox[{"op", "\[Element]", 
         SuperscriptBox[
          RowBox[{"rep", "[", "2", "]"}], "-"]}]], "[", 
       RowBox[{
        SubscriptBox["\[Beta]", 
         RowBox[{"sig", ",", "sig", ",", "op", ",", "1"}]], " ", 
        SubscriptBox["\[Beta]", 
         RowBox[{"sig2", ",", "sig2", ",", "op", ",", "1"}]], " ", 
        TemplateBox[{"H",RowBox[{"{", 
            RowBox[{"sig", ",", "sig", ",", "sig2", ",", "sig2"}], "}"}]},
         "Superscript"]}], "]"}]}], "+", 
     RowBox[{
      UnderscriptBox["\<\"\[CapitalSigma]\"\>", 
       RowBox[{"op", "\[Element]", 
        SuperscriptBox[
         RowBox[{"rep", "[", "2", "]"}], "-"]}]], "[", 
      RowBox[{
       SubsuperscriptBox["\[Beta]", 
        RowBox[{"sig", ",", "sig2", ",", "op", ",", "1"}], "2"], " ", 
       TemplateBox[{"H",RowBox[{"{", 
           RowBox[{"sig", ",", "sig2", ",", "sig2", ",", "sig"}], "}"}]},
        "Superscript"]}], "]"}], "-", 
     RowBox[{
      UnderscriptBox["\<\"\[CapitalSigma]\"\>", 
       RowBox[{"op", "\[Element]", 
        SuperscriptBox[
         RowBox[{"rep", "[", "3", "]"}], "-"]}]], "[", 
      RowBox[{
       SubsuperscriptBox["\[Beta]", 
        RowBox[{"sig", ",", "sig2", ",", "op", ",", "1"}], "2"], " ", 
       TemplateBox[{"H",RowBox[{"{", 
           RowBox[{"sig", ",", "sig2", ",", "sig2", ",", "sig"}], "}"}]},
        "Superscript"]}], "]"}], "-", 
     RowBox[{
      UnderscriptBox["\<\"\[CapitalSigma]\"\>", 
       RowBox[{"op", "\[Element]", 
        SuperscriptBox[
         RowBox[{"rep", "[", "1", "]"}], "+"]}]], "[", 
      RowBox[{
       SubsuperscriptBox["\[Beta]", 
        RowBox[{"sig", ",", "sig2", ",", "op", ",", "1"}], "2"], " ", 
       TemplateBox[{"H",RowBox[{"{", 
           RowBox[{"sig", ",", "sig2", ",", "sig2", ",", "sig"}], "}"}]},
        "Superscript"]}], "]"}], "-", 
     RowBox[{
      UnderscriptBox["\<\"\[CapitalSigma]\"\>", 
       RowBox[{"op", "\[Element]", 
        SuperscriptBox[
         RowBox[{"rep", "[", "2", "]"}], "+"]}]], "[", 
      RowBox[{
       SubsuperscriptBox["\[Beta]", 
        RowBox[{"sig", ",", "sig2", ",", "op", ",", "1"}], "2"], " ", 
       TemplateBox[{"H",RowBox[{"{", 
           RowBox[{"sig", ",", "sig2", ",", "sig2", ",", "sig"}], "}"}]},
        "Superscript"]}], "]"}], "+", 
     RowBox[{
      UnderscriptBox["\<\"\[CapitalSigma]\"\>", 
       RowBox[{"op", "\[Element]", 
        SuperscriptBox[
         RowBox[{"rep", "[", "3", "]"}], "+"]}]], "[", 
      RowBox[{
       SubsuperscriptBox["\[Beta]", 
        RowBox[{"sig", ",", "sig2", ",", "op", ",", "1"}], "2"], " ", 
       TemplateBox[{"H",RowBox[{"{", 
           RowBox[{"sig", ",", "sig2", ",", "sig2", ",", "sig"}], "}"}]},
        "Superscript"]}], "]"}]}], ",", 
    RowBox[{
     TemplateBox[{"H","0",RowBox[{"{", 
         RowBox[{"sig", ",", "sig", ",", "sig2", ",", "sig2"}], "}"}]},
      "Subsuperscript"], "+", 
     RowBox[{
      FractionBox["1", "2"], " ", 
      RowBox[{
       UnderscriptBox["\<\"\[CapitalSigma]\"\>", 
        RowBox[{"op", "\[Element]", 
         SuperscriptBox[
          RowBox[{"rep", "[", "1", "]"}], "-"]}]], "[", 
       RowBox[{
        SubsuperscriptBox["\[Beta]", 
         RowBox[{"sig", ",", "sig2", ",", "op", ",", "1"}], "2"], " ", 
        TemplateBox[{"H",RowBox[{"{", 
            RowBox[{"sig", ",", "sig2", ",", "sig2", ",", "sig"}], "}"}]},
         "Superscript"]}], "]"}]}], "-", 
     RowBox[{
      FractionBox["1", "2"], " ", 
      RowBox[{
       UnderscriptBox["\<\"\[CapitalSigma]\"\>", 
        RowBox[{"op", "\[Element]", 
         SuperscriptBox[
          RowBox[{"rep", "[", "2", "]"}], "-"]}]], "[", 
       RowBox[{
        SubscriptBox["\[Beta]", 
         RowBox[{"sig", ",", "sig", ",", "op", ",", "1"}]], " ", 
        SubscriptBox["\[Beta]", 
         RowBox[{"sig2", ",", "sig2", ",", "op", ",", "1"}]], " ", 
        TemplateBox[{"H",RowBox[{"{", 
            RowBox[{"sig", ",", "sig", ",", "sig2", ",", "sig2"}], "}"}]},
         "Superscript"]}], "]"}]}], "+", 
     RowBox[{
      FractionBox["1", "2"], " ", 
      RowBox[{
       UnderscriptBox["\<\"\[CapitalSigma]\"\>", 
        RowBox[{"op", "\[Element]", 
         SuperscriptBox[
          RowBox[{"rep", "[", "2", "]"}], "-"]}]], "[", 
       RowBox[{
        SubsuperscriptBox["\[Beta]", 
         RowBox[{"sig", ",", "sig2", ",", "op", ",", "1"}], "2"], " ", 
        TemplateBox[{"H",RowBox[{"{", 
            RowBox[{"sig", ",", "sig2", ",", "sig2", ",", "sig"}], "}"}]},
         "Superscript"]}], "]"}]}], "+", 
     RowBox[{
      FractionBox["1", "2"], " ", 
      RowBox[{
       UnderscriptBox["\<\"\[CapitalSigma]\"\>", 
        RowBox[{"op", "\[Element]", 
         SuperscriptBox[
          RowBox[{"rep", "[", "1", "]"}], "+"]}]], "[", 
       RowBox[{
        SubscriptBox["\[Beta]", 
         RowBox[{"sig", ",", "sig", ",", "op", ",", "1"}]], " ", 
        SubscriptBox["\[Beta]", 
         RowBox[{"sig2", ",", "sig2", ",", "op", ",", "1"}]], " ", 
        TemplateBox[{"H",RowBox[{"{", 
            RowBox[{"sig", ",", "sig", ",", "sig2", ",", "sig2"}], "}"}]},
         "Superscript"]}], "]"}]}], "-", 
     RowBox[{
      FractionBox["1", "2"], " ", 
      RowBox[{
       UnderscriptBox["\<\"\[CapitalSigma]\"\>", 
        RowBox[{"op", "\[Element]", 
         SuperscriptBox[
          RowBox[{"rep", "[", "1", "]"}], "+"]}]], "[", 
       RowBox[{
        SubsuperscriptBox["\[Beta]", 
         RowBox[{"sig", ",", "sig2", ",", "op", ",", "1"}], "2"], " ", 
        TemplateBox[{"H",RowBox[{"{", 
            RowBox[{"sig", ",", "sig2", ",", "sig2", ",", "sig"}], "}"}]},
         "Superscript"]}], "]"}]}], "-", 
     RowBox[{
      FractionBox["1", "2"], " ", 
      RowBox[{
       UnderscriptBox["\<\"\[CapitalSigma]\"\>", 
        RowBox[{"op", "\[Element]", 
         SuperscriptBox[
          RowBox[{"rep", "[", "2", "]"}], "+"]}]], "[", 
       RowBox[{
        SubsuperscriptBox["\[Beta]", 
         RowBox[{"sig", ",", "sig2", ",", "op", ",", "1"}], "2"], " ", 
        TemplateBox[{"H",RowBox[{"{", 
            RowBox[{"sig", ",", "sig2", ",", "sig2", ",", "sig"}], "}"}]},
         "Superscript"]}], "]"}]}]}], ",", 
    RowBox[{
     RowBox[{
      SubscriptBox["\[Beta]", 
       RowBox[{"sig", ",", "sig", ",", "sig", ",", "1"}]], " ", 
      SubscriptBox["\[Beta]", 
       RowBox[{"sig", ",", "sig2", ",", "sig2", ",", "1"}]], " ", 
      TemplateBox[{"F","sig",RowBox[{"{", 
          RowBox[{"sig", ",", "sig", ",", "sig2", ",", "sig2"}], "}"}]},
       "Subsuperscript"]}], "+", 
     RowBox[{
      SubscriptBox["\[Beta]", 
       RowBox[{"sig", ",", "sig", ",", "sig2", ",", "1"}]], " ", 
      SubscriptBox["\[Beta]", 
       RowBox[{"sig2", ",", "sig2", ",", "sig2", ",", "1"}]], " ", 
      TemplateBox[{"F","sig2",RowBox[{"{", 
          RowBox[{"sig", ",", "sig", ",", "sig2", ",", "sig2"}], "}"}]},
       "Subsuperscript"]}], "-", 
     RowBox[{
      UnderscriptBox["\<\"\[CapitalSigma]\"\>", 
       RowBox[{"op", "\[Element]", 
        SuperscriptBox[
         RowBox[{"rep", "[", "1", "]"}], "-"]}]], "[", 
      RowBox[{
       SubsuperscriptBox["\[Beta]", 
        RowBox[{"sig", ",", "sig2", ",", "op", ",", "1"}], "2"], " ", 
       TemplateBox[{"F",RowBox[{"{", 
           RowBox[{"sig", ",", "sig2", ",", "sig2", ",", "sig"}], "}"}]},
        "Superscript"]}], "]"}], "+", 
     RowBox[{
      UnderscriptBox["\<\"\[CapitalSigma]\"\>", 
       RowBox[{"op", "\[Element]", 
        SuperscriptBox[
         RowBox[{"rep", "[", "2", "]"}], "-"]}]], "[", 
      RowBox[{
       SubsuperscriptBox["\[Beta]", 
        RowBox[{"sig", ",", "sig2", ",", "op", ",", "1"}], "2"], " ", 
       TemplateBox[{"F",RowBox[{"{", 
           RowBox[{"sig", ",", "sig2", ",", "sig2", ",", "sig"}], "}"}]},
        "Superscript"]}], "]"}], "+", 
     RowBox[{
      UnderscriptBox["\<\"\[CapitalSigma]\"\>", 
       RowBox[{"op", "\[Element]", 
        SuperscriptBox[
         RowBox[{"rep", "[", "1", "]"}], "+"]}]], "[", 
      RowBox[{
       SubsuperscriptBox["\[Beta]", 
        RowBox[{"sig", ",", "sig2", ",", "op", ",", "1"}], "2"], " ", 
       TemplateBox[{"F",RowBox[{"{", 
           RowBox[{"sig", ",", "sig2", ",", "sig2", ",", "sig"}], "}"}]},
        "Superscript"]}], "]"}], "-", 
     RowBox[{
      UnderscriptBox["\<\"\[CapitalSigma]\"\>", 
       RowBox[{"op", "\[Element]", 
        SuperscriptBox[
         RowBox[{"rep", "[", "2", "]"}], "+"]}]], "[", 
      RowBox[{
       SubsuperscriptBox["\[Beta]", 
        RowBox[{"sig", ",", "sig2", ",", "op", ",", "1"}], "2"], " ", 
       TemplateBox[{"F",RowBox[{"{", 
           RowBox[{"sig", ",", "sig2", ",", "sig2", ",", "sig"}], "}"}]},
        "Superscript"]}], "]"}], "+", 
     RowBox[{
      UnderscriptBox["\<\"\[CapitalSigma]\"\>", 
       RowBox[{"op", "\[Element]", 
        SuperscriptBox[
         RowBox[{"rep", "[", "3", "]"}], "+"]}]], "[", 
      RowBox[{
       SubscriptBox["\[Beta]", 
        RowBox[{"sig", ",", "sig", ",", "op", ",", "1"}]], " ", 
       SubscriptBox["\[Beta]", 
        RowBox[{"sig2", ",", "sig2", ",", "op", ",", "1"}]], " ", 
       TemplateBox[{"F",RowBox[{"{", 
           RowBox[{"sig", ",", "sig", ",", "sig2", ",", "sig2"}], "}"}]},
        "Superscript"]}], "]"}]}], ",", 
    RowBox[{
     RowBox[{
      SubsuperscriptBox["\[Beta]", 
       RowBox[{"sig", ",", "sig", ",", "sig2", ",", "1"}], "2"], " ", 
      TemplateBox[{"F","sig",RowBox[{"{", 
          RowBox[{"sig", ",", "sig2", ",", "sig2", ",", "sig"}], "}"}]},
       "Subsuperscript"]}], "+", 
     RowBox[{
      SubsuperscriptBox["\[Beta]", 
       RowBox[{"sig", ",", "sig2", ",", "sig2", ",", "1"}], "2"], " ", 
      TemplateBox[{"F","sig2",RowBox[{"{", 
          RowBox[{"sig", ",", "sig2", ",", "sig2", ",", "sig"}], "}"}]},
       "Subsuperscript"]}], "+", 
     RowBox[{
      UnderscriptBox["\<\"\[CapitalSigma]\"\>", 
       RowBox[{"op", "\[Element]", 
        SuperscriptBox[
         RowBox[{"rep", "[", "1", "]"}], "-"]}]], "[", 
      RowBox[{
       SubsuperscriptBox["\[Beta]", 
        RowBox[{"sig", ",", "sig2", ",", "op", ",", "1"}], "2"], " ", 
       TemplateBox[{"F",RowBox[{"{", 
           RowBox[{"sig", ",", "sig2", ",", "sig2", ",", "sig"}], "}"}]},
        "Superscript"]}], "]"}], "+", 
     RowBox[{"2", " ", 
      RowBox[{
       UnderscriptBox["\<\"\[CapitalSigma]\"\>", 
        RowBox[{"op", "\[Element]", 
         SuperscriptBox[
          RowBox[{"rep", "[", "2", "]"}], "-"]}]], "[", 
       RowBox[{
        SubscriptBox["\[Beta]", 
         RowBox[{"sig", ",", "sig", ",", "op", ",", "1"}]], " ", 
        SubscriptBox["\[Beta]", 
         RowBox[{"sig2", ",", "sig2", ",", "op", ",", "1"}]], " ", 
        TemplateBox[{"F",RowBox[{"{", 
            RowBox[{"sig", ",", "sig", ",", "sig2", ",", "sig2"}], "}"}]},
         "Superscript"]}], "]"}]}], "+", 
     RowBox[{
      UnderscriptBox["\<\"\[CapitalSigma]\"\>", 
       RowBox[{"op", "\[Element]", 
        SuperscriptBox[
         RowBox[{"rep", "[", "2", "]"}], "-"]}]], "[", 
      RowBox[{
       SubsuperscriptBox["\[Beta]", 
        RowBox[{"sig", ",", "sig2", ",", "op", ",", "1"}], "2"], " ", 
       TemplateBox[{"F",RowBox[{"{", 
           RowBox[{"sig", ",", "sig2", ",", "sig2", ",", "sig"}], "}"}]},
        "Superscript"]}], "]"}], "-", 
     RowBox[{
      UnderscriptBox["\<\"\[CapitalSigma]\"\>", 
       RowBox[{"op", "\[Element]", 
        SuperscriptBox[
         RowBox[{"rep", "[", "3", "]"}], "-"]}]], "[", 
      RowBox[{
       SubsuperscriptBox["\[Beta]", 
        RowBox[{"sig", ",", "sig2", ",", "op", ",", "1"}], "2"], " ", 
       TemplateBox[{"F",RowBox[{"{", 
           RowBox[{"sig", ",", "sig2", ",", "sig2", ",", "sig"}], "}"}]},
        "Superscript"]}], "]"}], "-", 
     RowBox[{
      UnderscriptBox["\<\"\[CapitalSigma]\"\>", 
       RowBox[{"op", "\[Element]", 
        SuperscriptBox[
         RowBox[{"rep", "[", "1", "]"}], "+"]}]], "[", 
      RowBox[{
       SubsuperscriptBox["\[Beta]", 
        RowBox[{"sig", ",", "sig2", ",", "op", ",", "1"}], "2"], " ", 
       TemplateBox[{"F",RowBox[{"{", 
           RowBox[{"sig", ",", "sig2", ",", "sig2", ",", "sig"}], "}"}]},
        "Superscript"]}], "]"}], "-", 
     RowBox[{
      UnderscriptBox["\<\"\[CapitalSigma]\"\>", 
       RowBox[{"op", "\[Element]", 
        SuperscriptBox[
         RowBox[{"rep", "[", "2", "]"}], "+"]}]], "[", 
      RowBox[{
       SubsuperscriptBox["\[Beta]", 
        RowBox[{"sig", ",", "sig2", ",", "op", ",", "1"}], "2"], " ", 
       TemplateBox[{"F",RowBox[{"{", 
           RowBox[{"sig", ",", "sig2", ",", "sig2", ",", "sig"}], "}"}]},
        "Superscript"]}], "]"}], "+", 
     RowBox[{
      UnderscriptBox["\<\"\[CapitalSigma]\"\>", 
       RowBox[{"op", "\[Element]", 
        SuperscriptBox[
         RowBox[{"rep", "[", "3", "]"}], "+"]}]], "[", 
      RowBox[{
       SubsuperscriptBox["\[Beta]", 
        RowBox[{"sig", ",", "sig2", ",", "op", ",", "1"}], "2"], " ", 
       TemplateBox[{"F",RowBox[{"{", 
           RowBox[{"sig", ",", "sig2", ",", "sig2", ",", "sig"}], "}"}]},
        "Superscript"]}], "]"}]}], ",", 
    RowBox[{
     TemplateBox[{"F","0",RowBox[{"{", 
         RowBox[{"sig", ",", "sig", ",", "sig2", ",", "sig2"}], "}"}]},
      "Subsuperscript"], "-", 
     RowBox[{
      FractionBox["1", "2"], " ", 
      RowBox[{
       UnderscriptBox["\<\"\[CapitalSigma]\"\>", 
        RowBox[{"op", "\[Element]", 
         SuperscriptBox[
          RowBox[{"rep", "[", "1", "]"}], "-"]}]], "[", 
       RowBox[{
        SubsuperscriptBox["\[Beta]", 
         RowBox[{"sig", ",", "sig2", ",", "op", ",", "1"}], "2"], " ", 
        TemplateBox[{"F",RowBox[{"{", 
            RowBox[{"sig", ",", "sig2", ",", "sig2", ",", "sig"}], "}"}]},
         "Superscript"]}], "]"}]}], "-", 
     RowBox[{
      FractionBox["1", "2"], " ", 
      RowBox[{
       UnderscriptBox["\<\"\[CapitalSigma]\"\>", 
        RowBox[{"op", "\[Element]", 
         SuperscriptBox[
          RowBox[{"rep", "[", "2", "]"}], "-"]}]], "[", 
       RowBox[{
        SubscriptBox["\[Beta]", 
         RowBox[{"sig", ",", "sig", ",", "op", ",", "1"}]], " ", 
        SubscriptBox["\[Beta]", 
         RowBox[{"sig2", ",", "sig2", ",", "op", ",", "1"}]], " ", 
        TemplateBox[{"F",RowBox[{"{", 
            RowBox[{"sig", ",", "sig", ",", "sig2", ",", "sig2"}], "}"}]},
         "Superscript"]}], "]"}]}], "-", 
     RowBox[{
      FractionBox["1", "2"], " ", 
      RowBox[{
       UnderscriptBox["\<\"\[CapitalSigma]\"\>", 
        RowBox[{"op", "\[Element]", 
         SuperscriptBox[
          RowBox[{"rep", "[", "2", "]"}], "-"]}]], "[", 
       RowBox[{
        SubsuperscriptBox["\[Beta]", 
         RowBox[{"sig", ",", "sig2", ",", "op", ",", "1"}], "2"], " ", 
        TemplateBox[{"F",RowBox[{"{", 
            RowBox[{"sig", ",", "sig2", ",", "sig2", ",", "sig"}], "}"}]},
         "Superscript"]}], "]"}]}], "+", 
     RowBox[{
      FractionBox["1", "2"], " ", 
      RowBox[{
       UnderscriptBox["\<\"\[CapitalSigma]\"\>", 
        RowBox[{"op", "\[Element]", 
         SuperscriptBox[
          RowBox[{"rep", "[", "1", "]"}], "+"]}]], "[", 
       RowBox[{
        SubscriptBox["\[Beta]", 
         RowBox[{"sig", ",", "sig", ",", "op", ",", "1"}]], " ", 
        SubscriptBox["\[Beta]", 
         RowBox[{"sig2", ",", "sig2", ",", "op", ",", "1"}]], " ", 
        TemplateBox[{"F",RowBox[{"{", 
            RowBox[{"sig", ",", "sig", ",", "sig2", ",", "sig2"}], "}"}]},
         "Superscript"]}], "]"}]}], "+", 
     RowBox[{
      FractionBox["1", "2"], " ", 
      RowBox[{
       UnderscriptBox["\<\"\[CapitalSigma]\"\>", 
        RowBox[{"op", "\[Element]", 
         SuperscriptBox[
          RowBox[{"rep", "[", "1", "]"}], "+"]}]], "[", 
       RowBox[{
        SubsuperscriptBox["\[Beta]", 
         RowBox[{"sig", ",", "sig2", ",", "op", ",", "1"}], "2"], " ", 
        TemplateBox[{"F",RowBox[{"{", 
            RowBox[{"sig", ",", "sig2", ",", "sig2", ",", "sig"}], "}"}]},
         "Superscript"]}], "]"}]}], "+", 
     RowBox[{
      FractionBox["1", "2"], " ", 
      RowBox[{
       UnderscriptBox["\<\"\[CapitalSigma]\"\>", 
        RowBox[{"op", "\[Element]", 
         SuperscriptBox[
          RowBox[{"rep", "[", "2", "]"}], "+"]}]], "[", 
       RowBox[{
        SubsuperscriptBox["\[Beta]", 
         RowBox[{"sig", ",", "sig2", ",", "op", ",", "1"}], "2"], " ", 
        TemplateBox[{"F",RowBox[{"{", 
            RowBox[{"sig", ",", "sig2", ",", "sig2", ",", "sig"}], "}"}]},
         "Superscript"]}], "]"}]}]}], ",", 
    RowBox[{
     RowBox[{"-", 
      RowBox[{
       UnderscriptBox["\<\"\[CapitalSigma]\"\>", 
        RowBox[{"op", "\[Element]", 
         SuperscriptBox[
          RowBox[{"rep", "[", "2", "]"}], "-"]}]], "[", 
       RowBox[{
        SubscriptBox["\[Beta]", 
         RowBox[{"sig", ",", "sig2", ",", "op", ",", "1"}]], " ", 
        SubscriptBox["\[Beta]", 
         RowBox[{"sig2", ",", "sig2", ",", "op", ",", "1"}]], " ", 
        TemplateBox[{"F",RowBox[{"{", 
            RowBox[{"sig", ",", "sig2", ",", "sig2", ",", "sig2"}], "}"}]},
         "Superscript"]}], "]"}]}], "+", 
     RowBox[{
      UnderscriptBox["\<\"\[CapitalSigma]\"\>", 
       RowBox[{"op", "\[Element]", 
        SuperscriptBox[
         RowBox[{"rep", "[", "1", "]"}], "+"]}]], "[", 
      RowBox[{
       SubscriptBox["\[Beta]", 
        RowBox[{"sig", ",", "sig2", ",", "op", ",", "1"}]], " ", 
       SubscriptBox["\[Beta]", 
        RowBox[{"sig2", ",", "sig2", ",", "op", ",", "1"}]], " ", 
       TemplateBox[{"F",RowBox[{"{", 
           RowBox[{"sig", ",", "sig2", ",", "sig2", ",", "sig2"}], "}"}]},
        "Superscript"]}], "]"}]}], ",", 
    RowBox[{
     RowBox[{
      SubscriptBox["\[Beta]", 
       RowBox[{"sig", ",", "sig", ",", "sig2", ",", "1"}]], " ", 
      SubscriptBox["\[Beta]", 
       RowBox[{"sig", ",", "sig2", ",", "sig2", ",", "1"}]], " ", 
      TemplateBox[{"F","sig",RowBox[{"{", 
          RowBox[{"sig", ",", "sig2", ",", "sig2", ",", "sig2"}], "}"}]},
       "Subsuperscript"]}], "+", 
     RowBox[{
      SubscriptBox["\[Beta]", 
       RowBox[{"sig", ",", "sig2", ",", "sig2", ",", "1"}]], " ", 
      SubscriptBox["\[Beta]", 
       RowBox[{"sig2", ",", "sig2", ",", "sig2", ",", "1"}]], " ", 
      TemplateBox[{"F","sig2",RowBox[{"{", 
          RowBox[{"sig", ",", "sig2", ",", "sig2", ",", "sig2"}], "}"}]},
       "Subsuperscript"]}], "+", 
     RowBox[{"2", " ", 
      RowBox[{
       UnderscriptBox["\<\"\[CapitalSigma]\"\>", 
        RowBox[{"op", "\[Element]", 
         SuperscriptBox[
          RowBox[{"rep", "[", "2", "]"}], "-"]}]], "[", 
       RowBox[{
        SubscriptBox["\[Beta]", 
         RowBox[{"sig", ",", "sig2", ",", "op", ",", "1"}]], " ", 
        SubscriptBox["\[Beta]", 
         RowBox[{"sig2", ",", "sig2", ",", "op", ",", "1"}]], " ", 
        TemplateBox[{"F",RowBox[{"{", 
            RowBox[{"sig", ",", "sig2", ",", "sig2", ",", "sig2"}], "}"}]},
         "Superscript"]}], "]"}]}], "+", 
     RowBox[{
      UnderscriptBox["\<\"\[CapitalSigma]\"\>", 
       RowBox[{"op", "\[Element]", 
        SuperscriptBox[
         RowBox[{"rep", "[", "3", "]"}], "+"]}]], "[", 
      RowBox[{
       SubscriptBox["\[Beta]", 
        RowBox[{"sig", ",", "sig2", ",", "op", ",", "1"}]], " ", 
       SubscriptBox["\[Beta]", 
        RowBox[{"sig2", ",", "sig2", ",", "op", ",", "1"}]], " ", 
       TemplateBox[{"F",RowBox[{"{", 
           RowBox[{"sig", ",", "sig2", ",", "sig2", ",", "sig2"}], "}"}]},
        "Superscript"]}], "]"}]}], ",", 
    RowBox[{
     RowBox[{
      SubsuperscriptBox["\[Beta]", 
       RowBox[{"sig", ",", "sig", ",", "sig", ",", "1"}], "2"], " ", 
      TemplateBox[{"F","sig",RowBox[{"{", 
          RowBox[{"sig", ",", "sig", ",", "sig", ",", "sig"}], "}"}]},
       "Subsuperscript"]}], "+", 
     RowBox[{
      SubsuperscriptBox["\[Beta]", 
       RowBox[{"sig", ",", "sig", ",", "sig2", ",", "1"}], "2"], " ", 
      TemplateBox[{"F","sig2",RowBox[{"{", 
          RowBox[{"sig", ",", "sig", ",", "sig", ",", "sig"}], "}"}]},
       "Subsuperscript"]}], "+", 
     RowBox[{"2", " ", 
      RowBox[{
       UnderscriptBox["\<\"\[CapitalSigma]\"\>", 
        RowBox[{"op", "\[Element]", 
         SuperscriptBox[
          RowBox[{"rep", "[", "2", "]"}], "-"]}]], "[", 
       RowBox[{
        SubsuperscriptBox["\[Beta]", 
         RowBox[{"sig", ",", "sig", ",", "op", ",", "1"}], "2"], " ", 
        TemplateBox[{"F",RowBox[{"{", 
            RowBox[{"sig", ",", "sig", ",", "sig", ",", "sig"}], "}"}]},
         "Superscript"]}], "]"}]}], "+", 
     RowBox[{
      UnderscriptBox["\<\"\[CapitalSigma]\"\>", 
       RowBox[{"op", "\[Element]", 
        SuperscriptBox[
         RowBox[{"rep", "[", "3", "]"}], "+"]}]], "[", 
      RowBox[{
       SubsuperscriptBox["\[Beta]", 
        RowBox[{"sig", ",", "sig", ",", "op", ",", "1"}], "2"], " ", 
       TemplateBox[{"F",RowBox[{"{", 
           RowBox[{"sig", ",", "sig", ",", "sig", ",", "sig"}], "}"}]},
        "Superscript"]}], "]"}]}], ",", 
    RowBox[{
     TemplateBox[{"F","0",RowBox[{"{", 
         RowBox[{"sig", ",", "sig", ",", "sig", ",", "sig"}], "}"}]},
      "Subsuperscript"], "-", 
     RowBox[{
      FractionBox["1", "2"], " ", 
      RowBox[{
       UnderscriptBox["\<\"\[CapitalSigma]\"\>", 
        RowBox[{"op", "\[Element]", 
         SuperscriptBox[
          RowBox[{"rep", "[", "2", "]"}], "-"]}]], "[", 
       RowBox[{
        SubsuperscriptBox["\[Beta]", 
         RowBox[{"sig", ",", "sig", ",", "op", ",", "1"}], "2"], " ", 
        TemplateBox[{"F",RowBox[{"{", 
            RowBox[{"sig", ",", "sig", ",", "sig", ",", "sig"}], "}"}]},
         "Superscript"]}], "]"}]}], "+", 
     RowBox[{
      FractionBox["1", "2"], " ", 
      RowBox[{
       UnderscriptBox["\<\"\[CapitalSigma]\"\>", 
        RowBox[{"op", "\[Element]", 
         SuperscriptBox[
          RowBox[{"rep", "[", "1", "]"}], "+"]}]], "[", 
       RowBox[{
        SubsuperscriptBox["\[Beta]", 
         RowBox[{"sig", ",", "sig", ",", "op", ",", "1"}], "2"], " ", 
        TemplateBox[{"F",RowBox[{"{", 
            RowBox[{"sig", ",", "sig", ",", "sig", ",", "sig"}], "}"}]},
         "Superscript"]}], "]"}]}]}], ",", 
    RowBox[{
     RowBox[{
      SubscriptBox["\[Beta]", 
       RowBox[{"sig", ",", "sig", ",", "sig2", ",", "1"}]], " ", 
      SubscriptBox["\[Beta]", 
       RowBox[{"sig", ",", "sig2", ",", "sig2", ",", "1"}]], " ", 
      TemplateBox[{"H","sig",RowBox[{"{", 
          RowBox[{"sig", ",", "sig2", ",", "sig2", ",", "sig2"}], "}"}]},
       "Subsuperscript"]}], "+", 
     RowBox[{
      SubscriptBox["\[Beta]", 
       RowBox[{"sig", ",", "sig2", ",", "sig2", ",", "1"}]], " ", 
      SubscriptBox["\[Beta]", 
       RowBox[{"sig2", ",", "sig2", ",", "sig2", ",", "1"}]], " ", 
      TemplateBox[{"H","sig2",RowBox[{"{", 
          RowBox[{"sig", ",", "sig2", ",", "sig2", ",", "sig2"}], "}"}]},
       "Subsuperscript"]}], "-", 
     RowBox[{
      UnderscriptBox["\<\"\[CapitalSigma]\"\>", 
       RowBox[{"op", "\[Element]", 
        SuperscriptBox[
         RowBox[{"rep", "[", "2", "]"}], "-"]}]], "[", 
      RowBox[{
       SubscriptBox["\[Beta]", 
        RowBox[{"sig", ",", "sig2", ",", "op", ",", "1"}]], " ", 
       SubscriptBox["\[Beta]", 
        RowBox[{"sig2", ",", "sig2", ",", "op", ",", "1"}]], " ", 
       TemplateBox[{"H",RowBox[{"{", 
           RowBox[{"sig", ",", "sig2", ",", "sig2", ",", "sig2"}], "}"}]},
        "Superscript"]}], "]"}], "-", 
     RowBox[{
      UnderscriptBox["\<\"\[CapitalSigma]\"\>", 
       RowBox[{"op", "\[Element]", 
        SuperscriptBox[
         RowBox[{"rep", "[", "1", "]"}], "+"]}]], "[", 
      RowBox[{
       SubscriptBox["\[Beta]", 
        RowBox[{"sig", ",", "sig2", ",", "op", ",", "1"}]], " ", 
       SubscriptBox["\[Beta]", 
        RowBox[{"sig2", ",", "sig2", ",", "op", ",", "1"}]], " ", 
       TemplateBox[{"H",RowBox[{"{", 
           RowBox[{"sig", ",", "sig2", ",", "sig2", ",", "sig2"}], "}"}]},
        "Superscript"]}], "]"}], "+", 
     RowBox[{
      UnderscriptBox["\<\"\[CapitalSigma]\"\>", 
       RowBox[{"op", "\[Element]", 
        SuperscriptBox[
         RowBox[{"rep", "[", "3", "]"}], "+"]}]], "[", 
      RowBox[{
       SubscriptBox["\[Beta]", 
        RowBox[{"sig", ",", "sig2", ",", "op", ",", "1"}]], " ", 
       SubscriptBox["\[Beta]", 
        RowBox[{"sig2", ",", "sig2", ",", "op", ",", "1"}]], " ", 
       TemplateBox[{"H",RowBox[{"{", 
           RowBox[{"sig", ",", "sig2", ",", "sig2", ",", "sig2"}], "}"}]},
        "Superscript"]}], "]"}]}], ",", 
    RowBox[{
     TemplateBox[{"F","0",RowBox[{"{", 
         RowBox[{"sig", ",", "sig", ",", "eps", ",", "eps"}], "}"}]},
      "Subsuperscript"], "+", 
     FractionBox[
      RowBox[{
       SubscriptBox["\[Beta]", 
        RowBox[{"eps", ",", "eps", ",", "eps", ",", "1"}]], " ", 
       SubscriptBox["\[Beta]", 
        RowBox[{"sig", ",", "sig", ",", "eps", ",", "1"}]], " ", 
       TemplateBox[{"F","eps",RowBox[{"{", 
           RowBox[{"sig", ",", "sig", ",", "eps", ",", "eps"}], "}"}]},
        "Subsuperscript"]}], 
      SqrtBox["2"]], "+", 
     RowBox[{
      FractionBox["1", "2"], " ", 
      SubsuperscriptBox["\[Beta]", 
       RowBox[{"sig", ",", "sig", ",", "eps", ",", "1"}], "2"], " ", 
      TemplateBox[{"F","sig",RowBox[{"{", 
          RowBox[{"sig", ",", "eps", ",", "eps", ",", "sig"}], "}"}]},
       "Subsuperscript"]}], "+", 
     RowBox[{
      FractionBox["1", "2"], " ", 
      SubsuperscriptBox["\[Beta]", 
       RowBox[{"sig", ",", "eps", ",", "sig2", ",", "1"}], "2"], " ", 
      TemplateBox[{"F","sig2",RowBox[{"{", 
          RowBox[{"sig", ",", "eps", ",", "eps", ",", "sig"}], "}"}]},
       "Subsuperscript"]}], "-", 
     RowBox[{
      FractionBox["1", "2"], " ", 
      RowBox[{
       UnderscriptBox["\<\"\[CapitalSigma]\"\>", 
        RowBox[{"op", "\[Element]", 
         SuperscriptBox[
          RowBox[{"rep", "[", "3", "]"}], "-"]}]], "[", 
       RowBox[{
        SubsuperscriptBox["\[Beta]", 
         RowBox[{"sig", ",", "eps", ",", "op", ",", "1"}], "2"], " ", 
        TemplateBox[{"F",RowBox[{"{", 
            RowBox[{"sig", ",", "eps", ",", "eps", ",", "sig"}], "}"}]},
         "Superscript"]}], "]"}]}], "+", 
     FractionBox[
      RowBox[{
       UnderscriptBox["\<\"\[CapitalSigma]\"\>", 
        RowBox[{"op", "\[Element]", 
         SuperscriptBox[
          RowBox[{"rep", "[", "1", "]"}], "+"]}]], "[", 
       RowBox[{
        SubscriptBox["\[Beta]", 
         RowBox[{"eps", ",", "eps", ",", "op", ",", "1"}]], " ", 
        SubscriptBox["\[Beta]", 
         RowBox[{"sig", ",", "sig", ",", "op", ",", "1"}]], " ", 
        TemplateBox[{"F",RowBox[{"{", 
            RowBox[{"sig", ",", "sig", ",", "eps", ",", "eps"}], "}"}]},
         "Superscript"]}], "]"}], 
      SqrtBox["2"]], "+", 
     RowBox[{
      FractionBox["1", "2"], " ", 
      RowBox[{
       UnderscriptBox["\<\"\[CapitalSigma]\"\>", 
        RowBox[{"op", "\[Element]", 
         SuperscriptBox[
          RowBox[{"rep", "[", "3", "]"}], "+"]}]], "[", 
       RowBox[{
        SubsuperscriptBox["\[Beta]", 
         RowBox[{"sig", ",", "eps", ",", "op", ",", "1"}], "2"], " ", 
        TemplateBox[{"F",RowBox[{"{", 
            RowBox[{"sig", ",", "eps", ",", "eps", ",", "sig"}], "}"}]},
         "Superscript"]}], "]"}]}]}], ",", 
    RowBox[{
     RowBox[{
      SubsuperscriptBox["\[Beta]", 
       RowBox[{"sig", ",", "sig2", ",", "sig2", ",", "1"}], "2"], " ", 
      TemplateBox[{"F","sig",RowBox[{"{", 
          RowBox[{"sig2", ",", "sig2", ",", "sig2", ",", "sig2"}], "}"}]},
       "Subsuperscript"]}], "+", 
     RowBox[{
      SubsuperscriptBox["\[Beta]", 
       RowBox[{"sig2", ",", "sig2", ",", "sig2", ",", "1"}], "2"], " ", 
      TemplateBox[{"F","sig2",RowBox[{"{", 
          RowBox[{"sig2", ",", "sig2", ",", "sig2", ",", "sig2"}], "}"}]},
       "Subsuperscript"]}], "+", 
     RowBox[{"2", " ", 
      RowBox[{
       UnderscriptBox["\<\"\[CapitalSigma]\"\>", 
        RowBox[{"op", "\[Element]", 
         SuperscriptBox[
          RowBox[{"rep", "[", "2", "]"}], "-"]}]], "[", 
       RowBox[{
        SubsuperscriptBox["\[Beta]", 
         RowBox[{"sig2", ",", "sig2", ",", "op", ",", "1"}], "2"], " ", 
        TemplateBox[{"F",RowBox[{"{", 
            RowBox[{"sig2", ",", "sig2", ",", "sig2", ",", "sig2"}], "}"}]},
         "Superscript"]}], "]"}]}], "+", 
     RowBox[{
      UnderscriptBox["\<\"\[CapitalSigma]\"\>", 
       RowBox[{"op", "\[Element]", 
        SuperscriptBox[
         RowBox[{"rep", "[", "3", "]"}], "+"]}]], "[", 
      RowBox[{
       SubsuperscriptBox["\[Beta]", 
        RowBox[{"sig2", ",", "sig2", ",", "op", ",", "1"}], "2"], " ", 
       TemplateBox[{"F",RowBox[{"{", 
           RowBox[{"sig2", ",", "sig2", ",", "sig2", ",", "sig2"}], "}"}]},
        "Superscript"]}], "]"}]}], ",", 
    RowBox[{
     TemplateBox[{"F","0",RowBox[{"{", 
         RowBox[{"sig2", ",", "sig2", ",", "sig2", ",", "sig2"}], "}"}]},
      "Subsuperscript"], "-", 
     RowBox[{
      FractionBox["1", "2"], " ", 
      RowBox[{
       UnderscriptBox["\<\"\[CapitalSigma]\"\>", 
        RowBox[{"op", "\[Element]", 
         SuperscriptBox[
          RowBox[{"rep", "[", "2", "]"}], "-"]}]], "[", 
       RowBox[{
        SubsuperscriptBox["\[Beta]", 
         RowBox[{"sig2", ",", "sig2", ",", "op", ",", "1"}], "2"], " ", 
        TemplateBox[{"F",RowBox[{"{", 
            RowBox[{"sig2", ",", "sig2", ",", "sig2", ",", "sig2"}], "}"}]},
         "Superscript"]}], "]"}]}], "+", 
     RowBox[{
      FractionBox["1", "2"], " ", 
      RowBox[{
       UnderscriptBox["\<\"\[CapitalSigma]\"\>", 
        RowBox[{"op", "\[Element]", 
         SuperscriptBox[
          RowBox[{"rep", "[", "1", "]"}], "+"]}]], "[", 
       RowBox[{
        SubsuperscriptBox["\[Beta]", 
         RowBox[{"sig2", ",", "sig2", ",", "op", ",", "1"}], "2"], " ", 
        TemplateBox[{"F",RowBox[{"{", 
            RowBox[{"sig2", ",", "sig2", ",", "sig2", ",", "sig2"}], "}"}]},
         "Superscript"]}], "]"}]}]}], ",", 
    RowBox[{
     TemplateBox[{"F","0",RowBox[{"{", 
         RowBox[{"eps", ",", "eps", ",", "sig2", ",", "sig2"}], "}"}]},
      "Subsuperscript"], "+", 
     FractionBox[
      RowBox[{
       SubscriptBox["\[Beta]", 
        RowBox[{"eps", ",", "eps", ",", "eps", ",", "1"}]], " ", 
       SubscriptBox["\[Beta]", 
        RowBox[{"eps", ",", "sig2", ",", "sig2", ",", "1"}]], " ", 
       TemplateBox[{"F","eps",RowBox[{"{", 
           RowBox[{"eps", ",", "eps", ",", "sig2", ",", "sig2"}], "}"}]},
        "Subsuperscript"]}], 
      SqrtBox["2"]], "+", 
     RowBox[{
      FractionBox["1", "2"], " ", 
      SubsuperscriptBox["\[Beta]", 
       RowBox[{"sig", ",", "eps", ",", "sig2", ",", "1"}], "2"], " ", 
      TemplateBox[{"F","sig",RowBox[{"{", 
          RowBox[{"eps", ",", "sig2", ",", "sig2", ",", "eps"}], "}"}]},
       "Subsuperscript"]}], "+", 
     RowBox[{
      FractionBox["1", "2"], " ", 
      SubsuperscriptBox["\[Beta]", 
       RowBox[{"eps", ",", "sig2", ",", "sig2", ",", "1"}], "2"], " ", 
      TemplateBox[{"F","sig2",RowBox[{"{", 
          RowBox[{"eps", ",", "sig2", ",", "sig2", ",", "eps"}], "}"}]},
       "Subsuperscript"]}], "-", 
     RowBox[{
      FractionBox["1", "2"], " ", 
      RowBox[{
       UnderscriptBox["\<\"\[CapitalSigma]\"\>", 
        RowBox[{"op", "\[Element]", 
         SuperscriptBox[
          RowBox[{"rep", "[", "3", "]"}], "-"]}]], "[", 
       RowBox[{
        SubsuperscriptBox["\[Beta]", 
         RowBox[{"eps", ",", "sig2", ",", "op", ",", "1"}], "2"], " ", 
        TemplateBox[{"F",RowBox[{"{", 
            RowBox[{"eps", ",", "sig2", ",", "sig2", ",", "eps"}], "}"}]},
         "Superscript"]}], "]"}]}], "+", 
     FractionBox[
      RowBox[{
       UnderscriptBox["\<\"\[CapitalSigma]\"\>", 
        RowBox[{"op", "\[Element]", 
         SuperscriptBox[
          RowBox[{"rep", "[", "1", "]"}], "+"]}]], "[", 
       RowBox[{
        SubscriptBox["\[Beta]", 
         RowBox[{"eps", ",", "eps", ",", "op", ",", "1"}]], " ", 
        SubscriptBox["\[Beta]", 
         RowBox[{"sig2", ",", "sig2", ",", "op", ",", "1"}]], " ", 
        TemplateBox[{"F",RowBox[{"{", 
            RowBox[{"eps", ",", "eps", ",", "sig2", ",", "sig2"}], "}"}]},
         "Superscript"]}], "]"}], 
      SqrtBox["2"]], "+", 
     RowBox[{
      FractionBox["1", "2"], " ", 
      RowBox[{
       UnderscriptBox["\<\"\[CapitalSigma]\"\>", 
        RowBox[{"op", "\[Element]", 
         SuperscriptBox[
          RowBox[{"rep", "[", "3", "]"}], "+"]}]], "[", 
       RowBox[{
        SubsuperscriptBox["\[Beta]", 
         RowBox[{"eps", ",", "sig2", ",", "op", ",", "1"}], "2"], " ", 
        TemplateBox[{"F",RowBox[{"{", 
            RowBox[{"eps", ",", "sig2", ",", "sig2", ",", "eps"}], "}"}]},
         "Superscript"]}], "]"}]}]}], ",", 
    RowBox[{
     TemplateBox[{"H","0",RowBox[{"{", 
         RowBox[{"sig2", ",", "sig2", ",", "sig2", ",", "sig2"}], "}"}]},
      "Subsuperscript"], "-", 
     RowBox[{
      FractionBox["1", "2"], " ", 
      SubsuperscriptBox["\[Beta]", 
       RowBox[{"sig", ",", "sig2", ",", "sig2", ",", "1"}], "2"], " ", 
      TemplateBox[{"H","sig",RowBox[{"{", 
          RowBox[{"sig2", ",", "sig2", ",", "sig2", ",", "sig2"}], "}"}]},
       "Subsuperscript"]}], "-", 
     RowBox[{
      FractionBox["1", "2"], " ", 
      SubsuperscriptBox["\[Beta]", 
       RowBox[{"sig2", ",", "sig2", ",", "sig2", ",", "1"}], "2"], " ", 
      TemplateBox[{"H","sig2",RowBox[{"{", 
          RowBox[{"sig2", ",", "sig2", ",", "sig2", ",", "sig2"}], "}"}]},
       "Subsuperscript"]}], "+", 
     RowBox[{
      FractionBox["1", "2"], " ", 
      RowBox[{
       UnderscriptBox["\<\"\[CapitalSigma]\"\>", 
        RowBox[{"op", "\[Element]", 
         SuperscriptBox[
          RowBox[{"rep", "[", "2", "]"}], "-"]}]], "[", 
       RowBox[{
        SubsuperscriptBox["\[Beta]", 
         RowBox[{"sig2", ",", "sig2", ",", "op", ",", "1"}], "2"], " ", 
        TemplateBox[{"H",RowBox[{"{", 
            RowBox[{"sig2", ",", "sig2", ",", "sig2", ",", "sig2"}], "}"}]},
         "Superscript"]}], "]"}]}], "+", 
     RowBox[{
      FractionBox["1", "2"], " ", 
      RowBox[{
       UnderscriptBox["\<\"\[CapitalSigma]\"\>", 
        RowBox[{"op", "\[Element]", 
         SuperscriptBox[
          RowBox[{"rep", "[", "1", "]"}], "+"]}]], "[", 
       RowBox[{
        SubsuperscriptBox["\[Beta]", 
         RowBox[{"sig2", ",", "sig2", ",", "op", ",", "1"}], "2"], " ", 
        TemplateBox[{"H",RowBox[{"{", 
            RowBox[{"sig2", ",", "sig2", ",", "sig2", ",", "sig2"}], "}"}]},
         "Superscript"]}], "]"}]}], "-", 
     RowBox[{
      FractionBox["1", "2"], " ", 
      RowBox[{
       UnderscriptBox["\<\"\[CapitalSigma]\"\>", 
        RowBox[{"op", "\[Element]", 
         SuperscriptBox[
          RowBox[{"rep", "[", "3", "]"}], "+"]}]], "[", 
       RowBox[{
        SubsuperscriptBox["\[Beta]", 
         RowBox[{"sig2", ",", "sig2", ",", "op", ",", "1"}], "2"], " ", 
        TemplateBox[{"H",RowBox[{"{", 
            RowBox[{"sig2", ",", "sig2", ",", "sig2", ",", "sig2"}], "}"}]},
         "Superscript"]}], "]"}]}]}], ",", 
    RowBox[{
     TemplateBox[{"F","0",RowBox[{"{", 
         RowBox[{"eps", ",", "eps", ",", "eps", ",", "eps"}], "}"}]},
      "Subsuperscript"], "+", 
     RowBox[{
      SubsuperscriptBox["\[Beta]", 
       RowBox[{"eps", ",", "eps", ",", "eps", ",", "1"}], "2"], " ", 
      TemplateBox[{"F","eps",RowBox[{"{", 
          RowBox[{"eps", ",", "eps", ",", "eps", ",", "eps"}], "}"}]},
       "Subsuperscript"]}], "+", 
     RowBox[{
      UnderscriptBox["\<\"\[CapitalSigma]\"\>", 
       RowBox[{"op", "\[Element]", 
        SuperscriptBox[
         RowBox[{"rep", "[", "1", "]"}], "+"]}]], "[", 
      RowBox[{
       SubsuperscriptBox["\[Beta]", 
        RowBox[{"eps", ",", "eps", ",", "op", ",", "1"}], "2"], " ", 
       TemplateBox[{"F",RowBox[{"{", 
           RowBox[{"eps", ",", "eps", ",", "eps", ",", "eps"}], "}"}]},
        "Superscript"]}], "]"}]}]}], "}"}], "]"}]], "Output",
 CellChangeTimes->{
  3.8748611081116085`*^9},ExpressionUUID->"11d2e54e-fb2f-4e5c-bba2-\
a9479ef1ba8f"]
}, Open  ]]
}, Open  ]]
},
WindowSize->{775, 431},
WindowMargins->{{244, Automatic}, {Automatic, 54}},
FrontEndVersion->"11.1 for Microsoft Windows (64-bit) (May 16, 2017)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[580, 22, 463, 7, 70, "Section", "ExpressionUUID" -> \
"69b18763-decc-4848-84f0-6b093fa25c87"],
Cell[1046, 31, 187, 3, 30, "Text", "ExpressionUUID" -> \
"46dcccaa-9a78-47ff-9a77-9246907ef645"],
Cell[CellGroupData[{
Cell[1258, 38, 347, 5, 49, "Subsection", "ExpressionUUID" -> \
"112013f0-d890-4bcf-bd6f-13de13af4d51"],
Cell[CellGroupData[{
Cell[1630, 47, 337, 7, 30, "Input", "ExpressionUUID" -> \
"0acba6a1-5591-4c0e-9144-bb08ef345ad8"],
Cell[1970, 56, 49181, 1197, 2185, "Output", "ExpressionUUID" -> \
"41a2e5f6-7fa6-4547-b459-554842ffdf75"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[51200, 1259, 363, 6, 49, "Subsection", "ExpressionUUID" -> \
"58195091-f5bf-43f4-9cf1-fc000f20c856"],
Cell[51566, 1267, 90247, 2187, 4372, "Output", "ExpressionUUID" -> \
"11d2e54e-fb2f-4e5c-bba2-a9479ef1ba8f"]
}, Open  ]]
}, Open  ]]
}
]
*)

(* End of internal cache information *)


